Closed Bosonic String Tachyon Potential from the $\mathcal{N}=1$ Point of View

The potential of the closed bosonic bulk tachyon is investigated using $\mathcal{N}~=~1$ closed superstring field theory formulated around Berkovits' and Vafas embedding of the bosonic string into the superstring. From this point of view the bosonic minimum gets destabilized by new deformations of the underlying CFT. Another critical point of the potential is identified by solving the equation of motions and the properties of this new solution are discussed.

==> Potential.m <==
{(-243*Subscript[A, 1]^2*Subscript[A, 27])/256 + 
  (243*Subscript[A, 1]*Subscript[A, 2]*Subscript[A, 27])/128 + 
  (81*Subscript[A, 5]^2*Subscript[A, 27])/256 + 
  (27*Subscript[A, 8]^2*Subscript[A, 27])/64 + 
  (1971*Subscript[A, 5]*Subscript[A, 15]*Subscript[A, 27])/1024 - 
  (1539*Subscript[A, 15]^2*Subscript[A, 27])/512 - Subscript[A, 27]^2 - 
  12.883316942194659*Subscript[A, 1]^2*Subscript[A, 27]^2 + 
  11.371391084923772*Subscript[A, 1]*Subscript[A, 2]*Subscript[A, 27]^2 + 
  (243*Subscript[A, 5]*Subscript[A, 27]^2)/512 - 
  (17739*Subscript[A, 15]*Subscript[A, 27]^2)/4096 + 
  (6561*Subscript[A, 27]^3)/4096 + 3.0182324670919067*Subscript[A, 27]^4 + 
  (Subscript[A, 12]*Subscript[A, 18]*Subscript[A, 28])/24 - 
  (Subscript[A, 8]*Subscript[A, 19]*Subscript[A, 28])/12 + 
  (Subscript[A, 7]*Subscript[A, 23]*Subscript[A, 28])/24 + 
  (3121*Subscript[A, 15]*Subscript[A, 26]*Subscript[A, 28])/1536 - 
  (513*Subscript[A, 26]*Subscript[A, 27]*Subscript[A, 28])/512 + 
  (Subscript[A, 5]*Subscript[A, 18]*Subscript[A, 29])/12 - 
  (73*Subscript[A, 15]*Subscript[A, 18]*Subscript[A, 29])/96 - 
  (19*Subscript[A, 7]*Subscript[A, 26]*Subscript[A, 29])/64 + 
  (27*Subscript[A, 18]*Subscript[A, 27]*Subscript[A, 29])/32 - 
  (Subscript[A, 12]*Subscript[A, 16]*Subscript[A, 30])/24 - 
  (Subscript[A, 5]*Subscript[A, 17]*Subscript[A, 30])/12 + 
  (73*Subscript[A, 15]*Subscript[A, 17]*Subscript[A, 30])/96 - 
  (11*Subscript[A, 14]*Subscript[A, 20]*Subscript[A, 30])/96 + 
  (29*Subscript[A, 5]*Subscript[A, 23]*Subscript[A, 30])/192 - 
  (4075*Subscript[A, 15]*Subscript[A, 23]*Subscript[A, 30])/1536 + 
  (19*Subscript[A, 6]*Subscript[A, 26]*Subscript[A, 30])/64 - 
  (755*Subscript[A, 12]*Subscript[A, 26]*Subscript[A, 30])/1536 - 
  (27*Subscript[A, 17]*Subscript[A, 27]*Subscript[A, 30])/32 + 
  (531*Subscript[A, 23]*Subscript[A, 27]*Subscript[A, 30])/256 + 
  (Subscript[A, 8]*Subscript[A, 16]*Subscript[A, 31])/12 - 
  (73*Subscript[A, 8]*Subscript[A, 26]*Subscript[A, 31])/96 + 
  (11*Subscript[A, 14]*Subscript[A, 18]*Subscript[A, 32])/96 + 
  (Subscript[A, 5]*Subscript[A, 24]*Subscript[A, 32])/12 + 
  (41*Subscript[A, 15]*Subscript[A, 24]*Subscript[A, 32])/96 + 
  (Subscript[A, 12]*Subscript[A, 26]*Subscript[A, 32])/3 - 
  (Subscript[A, 13]*Subscript[A, 26]*Subscript[A, 32])/3 - 
  (9*Subscript[A, 23]*Subscript[A, 27]*Subscript[A, 32])/16 - 
  (Subscript[A, 12]*Subscript[A, 26]*Subscript[A, 33])/3 + 
  (9*Subscript[A, 23]*Subscript[A, 27]*Subscript[A, 33])/16 + 
  (19*Subscript[A, 14]*Subscript[A, 26]*Subscript[A, 34])/16 - 
  (9*Subscript[A, 25]*Subscript[A, 27]*Subscript[A, 34])/16 - 
  (Subscript[A, 7]*Subscript[A, 16]*Subscript[A, 35])/24 - 
  (29*Subscript[A, 5]*Subscript[A, 18]*Subscript[A, 35])/192 + 
  (4075*Subscript[A, 15]*Subscript[A, 18]*Subscript[A, 35])/1536 + 
  (Subscript[A, 11]*Subscript[A, 24]*Subscript[A, 35])/3 + 
  (269*Subscript[A, 7]*Subscript[A, 26]*Subscript[A, 35])/192 + 
  (Subscript[A, 9]*Subscript[A, 26]*Subscript[A, 35])/3 - 
  (Subscript[A, 10]*Subscript[A, 26]*Subscript[A, 35])/3 - 
  (531*Subscript[A, 18]*Subscript[A, 27]*Subscript[A, 35])/256 + 
  (9*Subscript[A, 20]*Subscript[A, 27]*Subscript[A, 35])/16 - 
  (9*Subscript[A, 21]*Subscript[A, 27]*Subscript[A, 35])/16 - 
  (Subscript[A, 5]*Subscript[A, 20]*Subscript[A, 36])/12 - 
  (41*Subscript[A, 15]*Subscript[A, 20]*Subscript[A, 36])/96 - 
  (Subscript[A, 11]*Subscript[A, 23]*Subscript[A, 36])/3 - 
  (89*Subscript[A, 9]*Subscript[A, 26]*Subscript[A, 36])/96 - 
  (19*Subscript[A, 11]*Subscript[A, 26]*Subscript[A, 37])/16 + 
  (9*Subscript[A, 22]*Subscript[A, 27]*Subscript[A, 37])/16 - 
  (3121*Subscript[A, 15]*Subscript[A, 16]*Subscript[A, 38])/1536 + 
  (19*Subscript[A, 7]*Subscript[A, 17]*Subscript[A, 38])/64 - 
  (19*Subscript[A, 6]*Subscript[A, 18]*Subscript[A, 38])/64 + 
  (755*Subscript[A, 12]*Subscript[A, 18]*Subscript[A, 38])/1536 + 
  (73*Subscript[A, 8]*Subscript[A, 19]*Subscript[A, 38])/96 - 
  (Subscript[A, 12]*Subscript[A, 20]*Subscript[A, 38])/3 + 
  (Subscript[A, 13]*Subscript[A, 20]*Subscript[A, 38])/3 + 
  (Subscript[A, 12]*Subscript[A, 21]*Subscript[A, 38])/3 - 
  (19*Subscript[A, 14]*Subscript[A, 22]*Subscript[A, 38])/16 - 
  (269*Subscript[A, 7]*Subscript[A, 23]*Subscript[A, 38])/192 - 
  (Subscript[A, 9]*Subscript[A, 23]*Subscript[A, 38])/3 + 
  (Subscript[A, 10]*Subscript[A, 23]*Subscript[A, 38])/3 + 
  (89*Subscript[A, 9]*Subscript[A, 24]*Subscript[A, 38])/96 + 
  (19*Subscript[A, 11]*Subscript[A, 25]*Subscript[A, 38])/16 + 
  (513*Subscript[A, 16]*Subscript[A, 27]*Subscript[A, 38])/512 + 
  Subscript[A, 2]*Subscript[A, 39] + 
  (243*Subscript[A, 1]*Subscript[A, 27]*Subscript[A, 39])/128 - 
  (243*Subscript[A, 2]*Subscript[A, 27]*Subscript[A, 39])/128 + 
  36.617786788769514*Subscript[A, 1]*Subscript[A, 27]^2*Subscript[A, 39] - 
  12.813258853710048*Subscript[A, 2]*Subscript[A, 27]^2*Subscript[A, 39] - 
  (81*Subscript[A, 1]*Subscript[A, 5]*Subscript[A, 40])/128 + 
  (1971*Subscript[A, 1]*Subscript[A, 15]*Subscript[A, 40])/1024 - 
  (1215*Subscript[A, 1]*Subscript[A, 27]*Subscript[A, 40])/512 - 
  75.59074050245955*Subscript[A, 1]*Subscript[A, 27]^2*Subscript[A, 40] - 
  9943.22445856092*Subscript[A, 1]^2*Subscript[A, 40]^2 - 
  Subscript[A, 4]*Subscript[A, 41] - 52.637006953220556*Subscript[A, 4]*
   Subscript[A, 27]^2*Subscript[A, 41] + 
  (135*Subscript[A, 1]*Subscript[A, 7]*Subscript[A, 42])/64 + 
  52.637006953220556*Subscript[A, 3]*Subscript[A, 27]^2*Subscript[A, 42] + 
  (27*Subscript[A, 27]*Subscript[A, 43]^2)/64 - 
  (Subscript[A, 7]*Subscript[A, 43]*Subscript[A, 44])/12 + 
  (Subscript[A, 6]*Subscript[A, 43]*Subscript[A, 45])/12 + 
  (11*Subscript[A, 12]*Subscript[A, 43]*Subscript[A, 45])/96 - 
  (Subscript[A, 8]*Subscript[A, 43]*Subscript[A, 46])/6 + 
  (Subscript[A, 5]*Subscript[A, 46]^2)/6 - 
  (73*Subscript[A, 15]*Subscript[A, 46]^2)/48 + 
  (27*Subscript[A, 27]*Subscript[A, 46]^2)/16 - 
  (11*Subscript[A, 14]*Subscript[A, 45]*Subscript[A, 47])/48 + 
  (5*Subscript[A, 7]*Subscript[A, 43]*Subscript[A, 50])/12 - 
  (17*Subscript[A, 5]*Subscript[A, 45]*Subscript[A, 50])/32 + 
  (1765*Subscript[A, 15]*Subscript[A, 45]*Subscript[A, 50])/768 - 
  (261*Subscript[A, 27]*Subscript[A, 45]*Subscript[A, 50])/128 + 
  (Subscript[A, 9]*Subscript[A, 43]*Subscript[A, 51])/6 - 
  (Subscript[A, 5]*Subscript[A, 47]*Subscript[A, 51])/6 - 
  (41*Subscript[A, 15]*Subscript[A, 47]*Subscript[A, 51])/48 + 
  (9*Subscript[A, 27]*Subscript[A, 47]*Subscript[A, 51])/8 + 
  (2*Subscript[A, 12]*Subscript[A, 49]*Subscript[A, 51])/3 - 
  (2*Subscript[A, 11]*Subscript[A, 50]*Subscript[A, 51])/3 + 
  (11*Subscript[A, 9]*Subscript[A, 45]*Subscript[A, 52])/48 + 
  (3121*Subscript[A, 15]*Subscript[A, 43]*Subscript[A, 53])/768 + 
  (657*Subscript[A, 27]*Subscript[A, 43]*Subscript[A, 53])/256 + 
  (187*Subscript[A, 7]*Subscript[A, 44]*Subscript[A, 53])/96 - 
  (187*Subscript[A, 6]*Subscript[A, 45]*Subscript[A, 53])/96 + 
  (689*Subscript[A, 12]*Subscript[A, 45]*Subscript[A, 53])/256 + 
  (73*Subscript[A, 8]*Subscript[A, 46]*Subscript[A, 53])/48 - 
  (19*Subscript[A, 12]*Subscript[A, 47]*Subscript[A, 53])/8 + 
  (19*Subscript[A, 13]*Subscript[A, 47]*Subscript[A, 53])/8 + 
  (19*Subscript[A, 12]*Subscript[A, 48]*Subscript[A, 53])/8 + 
  (19*Subscript[A, 14]*Subscript[A, 49]*Subscript[A, 53])/8 - 
  (479*Subscript[A, 7]*Subscript[A, 50]*Subscript[A, 53])/96 + 
  (19*Subscript[A, 9]*Subscript[A, 50]*Subscript[A, 53])/8 - 
  (19*Subscript[A, 10]*Subscript[A, 50]*Subscript[A, 53])/8 - 
  (73*Subscript[A, 9]*Subscript[A, 51]*Subscript[A, 53])/48 - 
  (19*Subscript[A, 11]*Subscript[A, 52]*Subscript[A, 53])/8 - 
  (3121*Subscript[A, 5]*Subscript[A, 53]^2)/768 - 
  (32193*Subscript[A, 27]*Subscript[A, 53]^2)/1024 + 
  (57*Subscript[A, 15]*Subscript[A, 28]*Subscript[A, 91])/64 + 
  (Subscript[A, 7]*Subscript[A, 29]*Subscript[A, 91])/24 - 
  (Subscript[A, 6]*Subscript[A, 30]*Subscript[A, 91])/24 - 
  (11*Subscript[A, 8]*Subscript[A, 31]*Subscript[A, 91])/96 + 
  (Subscript[A, 13]*Subscript[A, 32]*Subscript[A, 91])/12 - 
  (29*Subscript[A, 7]*Subscript[A, 35]*Subscript[A, 91])/192 + 
  (67619*Subscript[A, 15]*Subscript[A, 38]*Subscript[A, 91])/12288 + 
  (513*Subscript[A, 27]*Subscript[A, 38]*Subscript[A, 91])/512 + 
  (513*Subscript[A, 27]*Subscript[A, 64]*Subscript[A, 91])/256 - 
  (513*Subscript[A, 27]*Subscript[A, 79]*Subscript[A, 91])/256 - 
  (Subscript[A, 7]*Subscript[A, 28]*Subscript[A, 92])/24 + 
  (29*Subscript[A, 5]*Subscript[A, 30]*Subscript[A, 92])/192 - 
  (2117*Subscript[A, 15]*Subscript[A, 30]*Subscript[A, 92])/1536 + 
  (531*Subscript[A, 27]*Subscript[A, 30]*Subscript[A, 92])/256 - 
  (53*Subscript[A, 7]*Subscript[A, 38]*Subscript[A, 92])/48 - 
  (9*Subscript[A, 27]*Subscript[A, 56]*Subscript[A, 92])/16 + 
  (9*Subscript[A, 27]*Subscript[A, 71]*Subscript[A, 92])/16 + 
  (Subscript[A, 6]*Subscript[A, 28]*Subscript[A, 93])/24 - 
  (29*Subscript[A, 12]*Subscript[A, 28]*Subscript[A, 93])/192 - 
  (29*Subscript[A, 5]*Subscript[A, 29]*Subscript[A, 93])/192 + 
  (2117*Subscript[A, 15]*Subscript[A, 29]*Subscript[A, 93])/1536 - 
  (531*Subscript[A, 27]*Subscript[A, 29]*Subscript[A, 93])/256 - 
  (55*Subscript[A, 14]*Subscript[A, 32]*Subscript[A, 93])/96 - 
  (59*Subscript[A, 5]*Subscript[A, 35]*Subscript[A, 93])/96 - 
  (59*Subscript[A, 15]*Subscript[A, 35]*Subscript[A, 93])/48 + 
  (531*Subscript[A, 27]*Subscript[A, 35]*Subscript[A, 93])/128 + 
  (53*Subscript[A, 6]*Subscript[A, 38]*Subscript[A, 93])/48 - 
  (13*Subscript[A, 12]*Subscript[A, 38]*Subscript[A, 93])/512 + 
  (9*Subscript[A, 27]*Subscript[A, 55]*Subscript[A, 93])/16 + 
  (9*Subscript[A, 27]*Subscript[A, 61]*Subscript[A, 93])/16 - 
  (45*Subscript[A, 42]*Subscript[A, 65]*Subscript[A, 93])/32 - 
  (9*Subscript[A, 39]*Subscript[A, 68]*Subscript[A, 93])/32 - 
  (9*Subscript[A, 27]*Subscript[A, 70]*Subscript[A, 93])/16 - 
  (9*Subscript[A, 27]*Subscript[A, 76]*Subscript[A, 93])/16 - 
  (5*Subscript[A, 8]*Subscript[A, 28]*Subscript[A, 94])/12 + 
  (17*Subscript[A, 5]*Subscript[A, 31]*Subscript[A, 94])/32 - 
  (937*Subscript[A, 15]*Subscript[A, 31]*Subscript[A, 94])/256 + 
  (261*Subscript[A, 27]*Subscript[A, 31]*Subscript[A, 94])/128 + 
  (77*Subscript[A, 8]*Subscript[A, 38]*Subscript[A, 94])/24 + 
  (Subscript[A, 13]*Subscript[A, 28]*Subscript[A, 95])/12 + 
  (121*Subscript[A, 14]*Subscript[A, 30]*Subscript[A, 95])/768 - 
  (Subscript[A, 15]*Subscript[A, 35]*Subscript[A, 95])/3 + 
  (9*Subscript[A, 27]*Subscript[A, 35]*Subscript[A, 95])/16 + 
  (11*Subscript[A, 5]*Subscript[A, 36]*Subscript[A, 95])/96 + 
  (707*Subscript[A, 15]*Subscript[A, 36]*Subscript[A, 95])/768 + 
  (27*Subscript[A, 27]*Subscript[A, 36]*Subscript[A, 95])/128 + 
  (11*Subscript[A, 7]*Subscript[A, 37]*Subscript[A, 95])/96 + 
  (11*Subscript[A, 12]*Subscript[A, 38]*Subscript[A, 95])/24 - 
  (Subscript[A, 13]*Subscript[A, 38]*Subscript[A, 95])/32 + 
  (9*Subscript[A, 27]*Subscript[A, 61]*Subscript[A, 95])/8 - 
  (9*Subscript[A, 27]*Subscript[A, 62]*Subscript[A, 95])/8 - 
  (9*Subscript[A, 40]*Subscript[A, 68]*Subscript[A, 95])/32 - 
  (9*Subscript[A, 27]*Subscript[A, 76]*Subscript[A, 95])/8 + 
  (9*Subscript[A, 27]*Subscript[A, 77]*Subscript[A, 95])/8 + 
  (Subscript[A, 15]*Subscript[A, 35]*Subscript[A, 96])/3 - 
  (9*Subscript[A, 27]*Subscript[A, 35]*Subscript[A, 96])/16 - 
  (11*Subscript[A, 12]*Subscript[A, 38]*Subscript[A, 96])/24 - 
  (9*Subscript[A, 27]*Subscript[A, 61]*Subscript[A, 96])/8 + 
  (9*Subscript[A, 27]*Subscript[A, 76]*Subscript[A, 96])/8 + 
  (Subscript[A, 13]*Subscript[A, 35]*Subscript[A, 97])/3 - 
  (2*Subscript[A, 15]*Subscript[A, 37]*Subscript[A, 97])/3 + 
  (9*Subscript[A, 27]*Subscript[A, 37]*Subscript[A, 97])/16 + 
  (209*Subscript[A, 14]*Subscript[A, 38]*Subscript[A, 97])/128 + 
  (9*Subscript[A, 27]*Subscript[A, 63]*Subscript[A, 97])/8 - 
  (9*Subscript[A, 27]*Subscript[A, 78]*Subscript[A, 97])/8 + 
  (595*Subscript[A, 5]*Subscript[A, 30]*Subscript[A, 98])/512 - 
  (34357*Subscript[A, 15]*Subscript[A, 30]*Subscript[A, 98])/4096 + 
  (16065*Subscript[A, 27]*Subscript[A, 30]*Subscript[A, 98])/2048 - 
  (Subscript[A, 15]*Subscript[A, 32]*Subscript[A, 98])/3 - 
  (9*Subscript[A, 27]*Subscript[A, 32]*Subscript[A, 98])/16 + 
  (Subscript[A, 15]*Subscript[A, 33]*Subscript[A, 98])/3 + 
  (9*Subscript[A, 27]*Subscript[A, 33]*Subscript[A, 98])/16 + 
  (Subscript[A, 13]*Subscript[A, 34]*Subscript[A, 98])/3 + 
  (11*Subscript[A, 11]*Subscript[A, 36]*Subscript[A, 98])/24 - 
  (10421*Subscript[A, 7]*Subscript[A, 38]*Subscript[A, 98])/1536 + 
  (11*Subscript[A, 9]*Subscript[A, 38]*Subscript[A, 98])/24 - 
  (11*Subscript[A, 10]*Subscript[A, 38]*Subscript[A, 98])/24 - 
  (9*Subscript[A, 27]*Subscript[A, 56]*Subscript[A, 98])/16 - 
  (9*Subscript[A, 27]*Subscript[A, 58]*Subscript[A, 98])/8 + 
  (9*Subscript[A, 27]*Subscript[A, 59]*Subscript[A, 98])/8 + 
  (9*Subscript[A, 40]*Subscript[A, 67]*Subscript[A, 98])/32 + 
  (9*Subscript[A, 27]*Subscript[A, 71]*Subscript[A, 98])/16 + 
  (9*Subscript[A, 27]*Subscript[A, 73]*Subscript[A, 98])/8 - 
  (9*Subscript[A, 27]*Subscript[A, 74]*Subscript[A, 98])/8 + 
  (5*Subscript[A, 5]*Subscript[A, 32]*Subscript[A, 99])/12 + 
  (79*Subscript[A, 15]*Subscript[A, 32]*Subscript[A, 99])/32 - 
  (9*Subscript[A, 27]*Subscript[A, 32]*Subscript[A, 99])/4 + 
  (5*Subscript[A, 11]*Subscript[A, 35]*Subscript[A, 99])/3 + 
  (241*Subscript[A, 9]*Subscript[A, 38]*Subscript[A, 99])/96 + 
  (9*Subscript[A, 27]*Subscript[A, 58]*Subscript[A, 99])/8 - 
  (9*Subscript[A, 27]*Subscript[A, 73]*Subscript[A, 99])/8 + 
  (11*Subscript[A, 7]*Subscript[A, 32]*Subscript[A, 100])/96 - 
  (2*Subscript[A, 15]*Subscript[A, 34]*Subscript[A, 100])/3 - 
  (9*Subscript[A, 27]*Subscript[A, 34]*Subscript[A, 100])/16 - 
  (209*Subscript[A, 11]*Subscript[A, 38]*Subscript[A, 100])/128 - 
  (9*Subscript[A, 27]*Subscript[A, 60]*Subscript[A, 100])/8 + 
  (9*Subscript[A, 27]*Subscript[A, 75]*Subscript[A, 100])/8 + 
  (9883*Subscript[A, 15]*Subscript[A, 28]*Subscript[A, 101])/768 - 
  (513*Subscript[A, 27]*Subscript[A, 28]*Subscript[A, 101])/512 + 
  (43*Subscript[A, 7]*Subscript[A, 29]*Subscript[A, 101])/1536 - 
  (43*Subscript[A, 6]*Subscript[A, 30]*Subscript[A, 101])/1536 - 
  (21583*Subscript[A, 12]*Subscript[A, 30]*Subscript[A, 101])/12288 + 
  (347*Subscript[A, 8]*Subscript[A, 31]*Subscript[A, 101])/768 + 
  (5*Subscript[A, 12]*Subscript[A, 32]*Subscript[A, 101])/3 - 
  (119*Subscript[A, 13]*Subscript[A, 32]*Subscript[A, 101])/96 - 
  (5*Subscript[A, 12]*Subscript[A, 33]*Subscript[A, 101])/3 + 
  (95*Subscript[A, 14]*Subscript[A, 34]*Subscript[A, 101])/16 - 
  (655*Subscript[A, 7]*Subscript[A, 35]*Subscript[A, 101])/384 + 
  (5*Subscript[A, 9]*Subscript[A, 35]*Subscript[A, 101])/3 - 
  (5*Subscript[A, 10]*Subscript[A, 35]*Subscript[A, 101])/3 - 
  (653*Subscript[A, 9]*Subscript[A, 36]*Subscript[A, 101])/768 - 
  (95*Subscript[A, 11]*Subscript[A, 37]*Subscript[A, 101])/16 - 
  (53057*Subscript[A, 5]*Subscript[A, 38]*Subscript[A, 101])/4096 - 
  (1235*Subscript[A, 15]*Subscript[A, 38]*Subscript[A, 101])/128 - 
  (814581*Subscript[A, 27]*Subscript[A, 38]*Subscript[A, 101])/16384 - 
  (513*Subscript[A, 27]*Subscript[A, 54]*Subscript[A, 101])/256 + 
  (513*Subscript[A, 40]*Subscript[A, 65]*Subscript[A, 101])/512 + 
  (513*Subscript[A, 27]*Subscript[A, 69]*Subscript[A, 101])/256 - 
  (513*Subscript[A, 2]*Subscript[A, 38]*Subscript[A, 102])/512 + 
  (45*Subscript[A, 42]*Subscript[A, 56]*Subscript[A, 102])/32 - 
  (513*Subscript[A, 40]*Subscript[A, 64]*Subscript[A, 102])/512 + 
  Subscript[A, 66]*Subscript[A, 102] - 7.002678845988356*Subscript[A, 27]^2*
   Subscript[A, 66]*Subscript[A, 102] - 
  (135*Subscript[A, 1]*Subscript[A, 28]*Subscript[A, 103])/64 - 
  (45*Subscript[A, 4]*Subscript[A, 32]*Subscript[A, 103])/32 + 
  (45*Subscript[A, 3]*Subscript[A, 35]*Subscript[A, 103])/32 + 
  (3285*Subscript[A, 1]*Subscript[A, 38]*Subscript[A, 103])/512 + 
  7.002678845988356*Subscript[A, 27]^2*Subscript[A, 65]*Subscript[A, 103] - 
  (9*Subscript[A, 2]*Subscript[A, 35]*Subscript[A, 104])/32 - 
  (99*Subscript[A, 1]*Subscript[A, 36]*Subscript[A, 104])/128 + 
  (99*Subscript[A, 4]*Subscript[A, 38]*Subscript[A, 104])/64 - 
  (9*Subscript[A, 40]*Subscript[A, 61]*Subscript[A, 104])/32 - 
  (243*Subscript[A, 27]*Subscript[A, 68]*Subscript[A, 104])/128 - 
  386.48169591187786*Subscript[A, 27]^2*Subscript[A, 68]*Subscript[A, 104] - 
  (16065*Subscript[A, 1]*Subscript[A, 30]*Subscript[A, 105])/2048 + 
  (9*Subscript[A, 2]*Subscript[A, 32]*Subscript[A, 105])/32 + 
  (99*Subscript[A, 3]*Subscript[A, 38]*Subscript[A, 105])/64 + 
  (9*Subscript[A, 39]*Subscript[A, 56]*Subscript[A, 105])/32 + 
  (9*Subscript[A, 40]*Subscript[A, 58]*Subscript[A, 105])/32 + 
  Subscript[A, 67]*Subscript[A, 105] + 
  (243*Subscript[A, 27]*Subscript[A, 67]*Subscript[A, 105])/128 + 
  386.48169591187786*Subscript[A, 27]^2*Subscript[A, 67]*Subscript[A, 105] - 
  (Subscript[A, 12]*Subscript[A, 56]*Subscript[A, 106])/12 + 
  (Subscript[A, 7]*Subscript[A, 61]*Subscript[A, 106])/12 - 
  (513*Subscript[A, 27]*Subscript[A, 64]*Subscript[A, 106])/256 - 
  (Subscript[A, 87]*Subscript[A, 93]*Subscript[A, 106])/3 + 
  (Subscript[A, 82]*Subscript[A, 98]*Subscript[A, 106])/3 + 
  (Subscript[A, 5]*Subscript[A, 56]*Subscript[A, 107])/12 - 
  (73*Subscript[A, 15]*Subscript[A, 56]*Subscript[A, 107])/96 + 
  (19*Subscript[A, 7]*Subscript[A, 64]*Subscript[A, 107])/32 + 
  (Subscript[A, 80]*Subscript[A, 93]*Subscript[A, 107])/3 - 
  (73*Subscript[A, 90]*Subscript[A, 93]*Subscript[A, 107])/24 + 
  (19*Subscript[A, 82]*Subscript[A, 101]*Subscript[A, 107])/8 - 
  (Subscript[A, 5]*Subscript[A, 55]*Subscript[A, 108])/12 + 
  (73*Subscript[A, 15]*Subscript[A, 55]*Subscript[A, 108])/96 + 
  (11*Subscript[A, 14]*Subscript[A, 58]*Subscript[A, 108])/48 + 
  (11*Subscript[A, 5]*Subscript[A, 61]*Subscript[A, 108])/96 + 
  (385*Subscript[A, 15]*Subscript[A, 61]*Subscript[A, 108])/256 + 
  (27*Subscript[A, 27]*Subscript[A, 61]*Subscript[A, 108])/128 - 
  (19*Subscript[A, 6]*Subscript[A, 64]*Subscript[A, 108])/32 + 
  (209*Subscript[A, 12]*Subscript[A, 64]*Subscript[A, 108])/256 - 
  (99*Subscript[A, 1]*Subscript[A, 68]*Subscript[A, 108])/128 - 
  (Subscript[A, 80]*Subscript[A, 92]*Subscript[A, 108])/3 + 
  (73*Subscript[A, 90]*Subscript[A, 92]*Subscript[A, 108])/24 + 
  (11*Subscript[A, 89]*Subscript[A, 95]*Subscript[A, 108])/12 + 
  (11*Subscript[A, 80]*Subscript[A, 98]*Subscript[A, 108])/24 + 
  (385*Subscript[A, 90]*Subscript[A, 98]*Subscript[A, 108])/64 - 
  (19*Subscript[A, 81]*Subscript[A, 101]*Subscript[A, 108])/8 + 
  (209*Subscript[A, 87]*Subscript[A, 101]*Subscript[A, 108])/64 + 
  (Subscript[A, 8]*Subscript[A, 54]*Subscript[A, 109])/6 - 
  (Subscript[A, 5]*Subscript[A, 57]*Subscript[A, 109])/6 + 
  (73*Subscript[A, 15]*Subscript[A, 57]*Subscript[A, 109])/48 + 
  (9*Subscript[A, 27]*Subscript[A, 57]*Subscript[A, 109])/8 - 
  (73*Subscript[A, 8]*Subscript[A, 64]*Subscript[A, 109])/48 + 
  (2*Subscript[A, 83]*Subscript[A, 91]*Subscript[A, 109])/3 - 
  (2*Subscript[A, 80]*Subscript[A, 94]*Subscript[A, 109])/3 + 
  (73*Subscript[A, 90]*Subscript[A, 94]*Subscript[A, 109])/12 - 
  (73*Subscript[A, 83]*Subscript[A, 101]*Subscript[A, 109])/12 - 
  (9*Subscript[A, 27]*Subscript[A, 61]*Subscript[A, 110])/8 + 
  (9*Subscript[A, 27]*Subscript[A, 62]*Subscript[A, 110])/8 + 
  (9*Subscript[A, 27]*Subscript[A, 61]*Subscript[A, 111])/8 - 
  (9*Subscript[A, 27]*Subscript[A, 63]*Subscript[A, 112])/8 + 
  (5*Subscript[A, 5]*Subscript[A, 56]*Subscript[A, 113])/12 - 
  (365*Subscript[A, 15]*Subscript[A, 56]*Subscript[A, 113])/96 - 
  (9*Subscript[A, 27]*Subscript[A, 56]*Subscript[A, 113])/4 + 
  (9*Subscript[A, 27]*Subscript[A, 58]*Subscript[A, 113])/8 - 
  (9*Subscript[A, 27]*Subscript[A, 59]*Subscript[A, 113])/8 + 
  (95*Subscript[A, 7]*Subscript[A, 64]*Subscript[A, 113])/32 + 
  (5*Subscript[A, 80]*Subscript[A, 93]*Subscript[A, 113])/3 - 
  (365*Subscript[A, 90]*Subscript[A, 93]*Subscript[A, 113])/24 + 
  (95*Subscript[A, 82]*Subscript[A, 101]*Subscript[A, 113])/8 - 
  (Subscript[A, 5]*Subscript[A, 58]*Subscript[A, 114])/6 - 
  (41*Subscript[A, 15]*Subscript[A, 58]*Subscript[A, 114])/48 - 
  (9*Subscript[A, 27]*Subscript[A, 58]*Subscript[A, 114])/4 - 
  (2*Subscript[A, 11]*Subscript[A, 61]*Subscript[A, 114])/3 - 
  (19*Subscript[A, 9]*Subscript[A, 64]*Subscript[A, 114])/16 + 
  (9*Subscript[A, 1]*Subscript[A, 67]*Subscript[A, 114])/8 - 
  (2*Subscript[A, 80]*Subscript[A, 95]*Subscript[A, 114])/3 - 
  (41*Subscript[A, 90]*Subscript[A, 95]*Subscript[A, 114])/12 - 
  (8*Subscript[A, 86]*Subscript[A, 98]*Subscript[A, 114])/3 - 
  (19*Subscript[A, 84]*Subscript[A, 101]*Subscript[A, 114])/4 + 
  (9*Subscript[A, 27]*Subscript[A, 60]*Subscript[A, 115])/8 - 
  (3121*Subscript[A, 15]*Subscript[A, 54]*Subscript[A, 116])/768 + 
  (513*Subscript[A, 27]*Subscript[A, 54]*Subscript[A, 116])/256 - 
  (Subscript[A, 12]*Subscript[A, 56]*Subscript[A, 116])/6 - 
  (2*Subscript[A, 12]*Subscript[A, 58]*Subscript[A, 116])/3 + 
  (2*Subscript[A, 13]*Subscript[A, 58]*Subscript[A, 116])/3 + 
  (2*Subscript[A, 12]*Subscript[A, 59]*Subscript[A, 116])/3 - 
  (19*Subscript[A, 14]*Subscript[A, 60]*Subscript[A, 116])/8 + 
  (Subscript[A, 7]*Subscript[A, 61]*Subscript[A, 116])/6 - 
  (2*Subscript[A, 9]*Subscript[A, 61]*Subscript[A, 116])/3 + 
  (2*Subscript[A, 10]*Subscript[A, 61]*Subscript[A, 116])/3 + 
  (2*Subscript[A, 9]*Subscript[A, 62]*Subscript[A, 116])/3 + 
  (19*Subscript[A, 11]*Subscript[A, 63]*Subscript[A, 116])/8 + 
  (3121*Subscript[A, 5]*Subscript[A, 64]*Subscript[A, 116])/768 - 
  (28089*Subscript[A, 27]*Subscript[A, 64]*Subscript[A, 116])/1024 - 
  (9*Subscript[A, 4]*Subscript[A, 67]*Subscript[A, 116])/4 - 
  (9*Subscript[A, 3]*Subscript[A, 68]*Subscript[A, 116])/4 - 
  (3121*Subscript[A, 90]*Subscript[A, 91]*Subscript[A, 116])/192 - 
  (2*Subscript[A, 87]*Subscript[A, 93]*Subscript[A, 116])/3 - 
  (8*Subscript[A, 87]*Subscript[A, 95]*Subscript[A, 116])/3 + 
  (8*Subscript[A, 88]*Subscript[A, 95]*Subscript[A, 116])/3 + 
  (8*Subscript[A, 87]*Subscript[A, 96]*Subscript[A, 116])/3 - 
  (19*Subscript[A, 89]*Subscript[A, 97]*Subscript[A, 116])/2 + 
  (2*Subscript[A, 82]*Subscript[A, 98]*Subscript[A, 116])/3 - 
  (8*Subscript[A, 84]*Subscript[A, 98]*Subscript[A, 116])/3 + 
  (8*Subscript[A, 85]*Subscript[A, 98]*Subscript[A, 116])/3 + 
  (8*Subscript[A, 84]*Subscript[A, 99]*Subscript[A, 116])/3 + 
  (19*Subscript[A, 86]*Subscript[A, 100]*Subscript[A, 116])/2 + 
  (3121*Subscript[A, 80]*Subscript[A, 101]*Subscript[A, 116])/192 - 
  (11*Subscript[A, 30]*Subscript[A, 55]*Subscript[A, 117])/96 + 
  (11*Subscript[A, 29]*Subscript[A, 56]*Subscript[A, 117])/96 - 
  (55*Subscript[A, 35]*Subscript[A, 56]*Subscript[A, 117])/96 + 
  (11*Subscript[A, 31]*Subscript[A, 57]*Subscript[A, 117])/48 + 
  (11*Subscript[A, 36]*Subscript[A, 58]*Subscript[A, 117])/48 + 
  (121*Subscript[A, 30]*Subscript[A, 61]*Subscript[A, 117])/768 - 
  (34331*Subscript[A, 38]*Subscript[A, 64]*Subscript[A, 117])/6144 - 
  (513*Subscript[A, 27]*Subscript[A, 90]*Subscript[A, 117])/256 - 
  (209*Subscript[A, 30]*Subscript[A, 64]*Subscript[A, 118])/256 - 
  (9*Subscript[A, 27]*Subscript[A, 82]*Subscript[A, 118])/16 - 
  (11*Subscript[A, 28]*Subscript[A, 61]*Subscript[A, 119])/96 - 
  (11*Subscript[A, 38]*Subscript[A, 61]*Subscript[A, 119])/48 + 
  (209*Subscript[A, 29]*Subscript[A, 64]*Subscript[A, 119])/256 - 
  (1045*Subscript[A, 35]*Subscript[A, 64]*Subscript[A, 119])/256 + 
  (9*Subscript[A, 27]*Subscript[A, 81]*Subscript[A, 119])/16 - 
  (9*Subscript[A, 27]*Subscript[A, 87]*Subscript[A, 119])/16 - 
  (11*Subscript[A, 31]*Subscript[A, 54]*Subscript[A, 120])/48 + 
  (803*Subscript[A, 31]*Subscript[A, 64]*Subscript[A, 120])/384 + 
  (11*Subscript[A, 38]*Subscript[A, 61]*Subscript[A, 121])/12 - 
  (11*Subscript[A, 38]*Subscript[A, 62]*Subscript[A, 121])/12 + 
  (209*Subscript[A, 36]*Subscript[A, 64]*Subscript[A, 121])/128 + 
  (9*Subscript[A, 27]*Subscript[A, 87]*Subscript[A, 121])/8 - 
  (9*Subscript[A, 27]*Subscript[A, 88]*Subscript[A, 121])/8 - 
  (11*Subscript[A, 38]*Subscript[A, 61]*Subscript[A, 122])/12 - 
  (9*Subscript[A, 27]*Subscript[A, 87]*Subscript[A, 122])/8 + 
  (11*Subscript[A, 36]*Subscript[A, 61]*Subscript[A, 123])/12 - 
  (209*Subscript[A, 38]*Subscript[A, 63]*Subscript[A, 123])/64 - 
  (9*Subscript[A, 27]*Subscript[A, 89]*Subscript[A, 123])/8 + 
  (11*Subscript[A, 28]*Subscript[A, 56]*Subscript[A, 124])/96 + 
  (11*Subscript[A, 38]*Subscript[A, 56]*Subscript[A, 124])/48 + 
  (11*Subscript[A, 38]*Subscript[A, 58]*Subscript[A, 124])/12 - 
  (11*Subscript[A, 38]*Subscript[A, 59]*Subscript[A, 124])/12 + 
  (2299*Subscript[A, 30]*Subscript[A, 64]*Subscript[A, 124])/2048 + 
  (9*Subscript[A, 27]*Subscript[A, 82]*Subscript[A, 124])/16 - 
  (9*Subscript[A, 27]*Subscript[A, 84]*Subscript[A, 124])/8 + 
  (9*Subscript[A, 27]*Subscript[A, 85]*Subscript[A, 124])/8 - 
  (11*Subscript[A, 38]*Subscript[A, 58]*Subscript[A, 125])/12 + 
  (9*Subscript[A, 27]*Subscript[A, 84]*Subscript[A, 125])/8 + 
  (121*Subscript[A, 30]*Subscript[A, 58]*Subscript[A, 126])/384 + 
  (209*Subscript[A, 38]*Subscript[A, 60]*Subscript[A, 126])/64 + 
  (9*Subscript[A, 27]*Subscript[A, 86]*Subscript[A, 126])/8 + 
  (34331*Subscript[A, 38]*Subscript[A, 54]*Subscript[A, 127])/6144 + 
  (803*Subscript[A, 30]*Subscript[A, 55]*Subscript[A, 127])/768 - 
  (803*Subscript[A, 29]*Subscript[A, 56]*Subscript[A, 127])/768 + 
  (4015*Subscript[A, 35]*Subscript[A, 56]*Subscript[A, 127])/768 - 
  (803*Subscript[A, 31]*Subscript[A, 57]*Subscript[A, 127])/384 + 
  (451*Subscript[A, 36]*Subscript[A, 58]*Subscript[A, 127])/384 + 
  (4235*Subscript[A, 30]*Subscript[A, 61]*Subscript[A, 127])/2048 + 
  (513*Subscript[A, 27]*Subscript[A, 80]*Subscript[A, 127])/256 - 
  (57*Subscript[A, 7]*Subscript[A, 12]*Subscript[A, 128])/64 + 
  (1971*Subscript[A, 5]*Subscript[A, 27]*Subscript[A, 128])/1024 + 
  (585*Subscript[A, 15]*Subscript[A, 27]*Subscript[A, 128])/256 - 
  (17739*Subscript[A, 27]^2*Subscript[A, 128])/4096 - 
  (3249*Subscript[A, 26]*Subscript[A, 28]*Subscript[A, 128])/512 - 
  (73*Subscript[A, 18]*Subscript[A, 29]*Subscript[A, 128])/96 + 
  (73*Subscript[A, 17]*Subscript[A, 30]*Subscript[A, 128])/96 - 
  (2117*Subscript[A, 23]*Subscript[A, 30]*Subscript[A, 128])/1536 - 
  (73*Subscript[A, 24]*Subscript[A, 32]*Subscript[A, 128])/96 + 
  (2117*Subscript[A, 18]*Subscript[A, 35]*Subscript[A, 128])/1536 + 
  (73*Subscript[A, 20]*Subscript[A, 36]*Subscript[A, 128])/96 + 
  (3249*Subscript[A, 16]*Subscript[A, 38]*Subscript[A, 128])/512 + 
  (1971*Subscript[A, 1]*Subscript[A, 40]*Subscript[A, 128])/1024 - 
  (73*Subscript[A, 46]^2*Subscript[A, 128])/48 + 
  (937*Subscript[A, 45]*Subscript[A, 50]*Subscript[A, 128])/256 + 
  (73*Subscript[A, 47]*Subscript[A, 51]*Subscript[A, 128])/48 - 
  (3249*Subscript[A, 43]*Subscript[A, 53]*Subscript[A, 128])/256 - 
  (73*Subscript[A, 53]^2*Subscript[A, 128])/48 + 
  (35739*Subscript[A, 38]*Subscript[A, 91]*Subscript[A, 128])/4096 - 
  (4075*Subscript[A, 30]*Subscript[A, 92]*Subscript[A, 128])/1536 + 
  (4075*Subscript[A, 29]*Subscript[A, 93]*Subscript[A, 128])/1536 - 
  (59*Subscript[A, 35]*Subscript[A, 93]*Subscript[A, 128])/48 - 
  (Subscript[A, 61]*Subscript[A, 93]*Subscript[A, 128])/3 + 
  (Subscript[A, 76]*Subscript[A, 93]*Subscript[A, 128])/3 - 
  (1765*Subscript[A, 31]*Subscript[A, 94]*Subscript[A, 128])/768 + 
  (385*Subscript[A, 36]*Subscript[A, 95]*Subscript[A, 128])/256 - 
  (34357*Subscript[A, 30]*Subscript[A, 98]*Subscript[A, 128])/4096 - 
  (Subscript[A, 56]*Subscript[A, 98]*Subscript[A, 128])/3 + 
  (Subscript[A, 71]*Subscript[A, 98]*Subscript[A, 128])/3 - 
  (365*Subscript[A, 32]*Subscript[A, 99]*Subscript[A, 128])/96 - 
  (16245*Subscript[A, 28]*Subscript[A, 101]*Subscript[A, 128])/512 - 
  (42799*Subscript[A, 38]*Subscript[A, 101]*Subscript[A, 128])/3072 + 
  (41*Subscript[A, 56]*Subscript[A, 107]*Subscript[A, 128])/96 - 
  (41*Subscript[A, 55]*Subscript[A, 108]*Subscript[A, 128])/96 + 
  (707*Subscript[A, 61]*Subscript[A, 108]*Subscript[A, 128])/768 - 
  (41*Subscript[A, 57]*Subscript[A, 109]*Subscript[A, 128])/48 + 
  (79*Subscript[A, 56]*Subscript[A, 113]*Subscript[A, 128])/32 - 
  (41*Subscript[A, 58]*Subscript[A, 114]*Subscript[A, 128])/48 - 
  (3249*Subscript[A, 54]*Subscript[A, 116]*Subscript[A, 128])/256 - 
  (3413*Subscript[A, 64]*Subscript[A, 116]*Subscript[A, 128])/192 + 
  (2*Subscript[A, 87]*Subscript[A, 119]*Subscript[A, 128])/3 + 
  (2*Subscript[A, 82]*Subscript[A, 124]*Subscript[A, 128])/3 - 
  (1539*Subscript[A, 27]*Subscript[A, 128]^2)/512 - 
  (3249*Subscript[A, 7]*Subscript[A, 15]*Subscript[A, 129])/512 - 
  (513*Subscript[A, 7]*Subscript[A, 27]*Subscript[A, 129])/512 + 
  (19*Subscript[A, 18]*Subscript[A, 28]*Subscript[A, 129])/64 - 
  (19*Subscript[A, 16]*Subscript[A, 30]*Subscript[A, 129])/64 - 
  (73*Subscript[A, 43]*Subscript[A, 45]*Subscript[A, 129])/96 + 
  (61*Subscript[A, 45]*Subscript[A, 53]*Subscript[A, 129])/12 - 
  (755*Subscript[A, 30]*Subscript[A, 91]*Subscript[A, 129])/1536 + 
  (Subscript[A, 56]*Subscript[A, 91]*Subscript[A, 129])/3 - 
  (Subscript[A, 71]*Subscript[A, 91]*Subscript[A, 129])/3 - 
  (269*Subscript[A, 28]*Subscript[A, 93]*Subscript[A, 129])/192 + 
  (5075*Subscript[A, 38]*Subscript[A, 93]*Subscript[A, 129])/6144 + 
  (Subscript[A, 54]*Subscript[A, 93]*Subscript[A, 129])/3 - 
  (4417*Subscript[A, 64]*Subscript[A, 93]*Subscript[A, 129])/384 - 
  (Subscript[A, 69]*Subscript[A, 93]*Subscript[A, 129])/3 + 
  (4417*Subscript[A, 79]*Subscript[A, 93]*Subscript[A, 129])/384 + 
  (6163*Subscript[A, 30]*Subscript[A, 101]*Subscript[A, 129])/384 + 
  (2081*Subscript[A, 56]*Subscript[A, 101]*Subscript[A, 129])/384 - 
  (2081*Subscript[A, 71]*Subscript[A, 101]*Subscript[A, 129])/384 - 
  (Subscript[A, 56]*Subscript[A, 106]*Subscript[A, 129])/3 - 
  (89*Subscript[A, 54]*Subscript[A, 108]*Subscript[A, 129])/96 + 
  (5329*Subscript[A, 64]*Subscript[A, 108]*Subscript[A, 129])/384 - 
  (2665*Subscript[A, 56]*Subscript[A, 116]*Subscript[A, 129])/192 + 
  (19*Subscript[A, 82]*Subscript[A, 117]*Subscript[A, 129])/16 - 
  (19*Subscript[A, 80]*Subscript[A, 119]*Subscript[A, 129])/16 + 
  (1995*Subscript[A, 90]*Subscript[A, 119]*Subscript[A, 129])/128 - 
  (779*Subscript[A, 82]*Subscript[A, 127]*Subscript[A, 129])/128 + 
  (3121*Subscript[A, 7]*Subscript[A, 128]*Subscript[A, 129])/1536 + 
  (3249*Subscript[A, 6]*Subscript[A, 15]*Subscript[A, 130])/512 - 
  (35739*Subscript[A, 12]*Subscript[A, 15]*Subscript[A, 130])/4096 + 
  (513*Subscript[A, 6]*Subscript[A, 27]*Subscript[A, 130])/512 - 
  (513*Subscript[A, 12]*Subscript[A, 27]*Subscript[A, 130])/512 - 
  (19*Subscript[A, 17]*Subscript[A, 28]*Subscript[A, 130])/64 + 
  (53*Subscript[A, 23]*Subscript[A, 28]*Subscript[A, 130])/48 + 
  (19*Subscript[A, 16]*Subscript[A, 29]*Subscript[A, 130])/64 - 
  (53*Subscript[A, 16]*Subscript[A, 35]*Subscript[A, 130])/48 - 
  (5075*Subscript[A, 26]*Subscript[A, 35]*Subscript[A, 130])/6144 + 
  (5075*Subscript[A, 23]*Subscript[A, 38]*Subscript[A, 130])/6144 + 
  (513*Subscript[A, 4]*Subscript[A, 39]*Subscript[A, 130])/512 - 
  (3285*Subscript[A, 1]*Subscript[A, 42]*Subscript[A, 130])/512 + 
  (73*Subscript[A, 43]*Subscript[A, 44]*Subscript[A, 130])/96 - 
  (77*Subscript[A, 43]*Subscript[A, 50]*Subscript[A, 130])/24 - 
  (61*Subscript[A, 44]*Subscript[A, 53]*Subscript[A, 130])/12 + 
  (42797*Subscript[A, 50]*Subscript[A, 53]*Subscript[A, 130])/3072 + 
  (755*Subscript[A, 29]*Subscript[A, 91]*Subscript[A, 130])/1536 - 
  (13*Subscript[A, 35]*Subscript[A, 91]*Subscript[A, 130])/512 - 
  (Subscript[A, 55]*Subscript[A, 91]*Subscript[A, 130])/3 + 
  (11*Subscript[A, 61]*Subscript[A, 91]*Subscript[A, 130])/24 + 
  (Subscript[A, 70]*Subscript[A, 91]*Subscript[A, 130])/3 - 
  (11*Subscript[A, 76]*Subscript[A, 91]*Subscript[A, 130])/24 + 
  (269*Subscript[A, 28]*Subscript[A, 92]*Subscript[A, 130])/192 - 
  (5075*Subscript[A, 38]*Subscript[A, 92]*Subscript[A, 130])/6144 - 
  (Subscript[A, 54]*Subscript[A, 92]*Subscript[A, 130])/3 + 
  (4417*Subscript[A, 64]*Subscript[A, 92]*Subscript[A, 130])/384 + 
  (Subscript[A, 69]*Subscript[A, 92]*Subscript[A, 130])/3 - 
  (4417*Subscript[A, 79]*Subscript[A, 92]*Subscript[A, 130])/384 + 
  (11*Subscript[A, 37]*Subscript[A, 95]*Subscript[A, 130])/48 + 
  (11*Subscript[A, 63]*Subscript[A, 95]*Subscript[A, 130])/12 - 
  (11*Subscript[A, 78]*Subscript[A, 95]*Subscript[A, 130])/12 + 
  (10421*Subscript[A, 28]*Subscript[A, 98]*Subscript[A, 130])/1536 + 
  (11*Subscript[A, 54]*Subscript[A, 98]*Subscript[A, 130])/24 + 
  (18073*Subscript[A, 64]*Subscript[A, 98]*Subscript[A, 130])/1024 - 
  (11*Subscript[A, 69]*Subscript[A, 98]*Subscript[A, 130])/24 - 
  (18073*Subscript[A, 79]*Subscript[A, 98]*Subscript[A, 130])/1024 + 
  (11*Subscript[A, 32]*Subscript[A, 100]*Subscript[A, 130])/48 + 
  (11*Subscript[A, 58]*Subscript[A, 100]*Subscript[A, 130])/12 - 
  (11*Subscript[A, 73]*Subscript[A, 100]*Subscript[A, 130])/12 - 
  (6163*Subscript[A, 29]*Subscript[A, 101]*Subscript[A, 130])/384 + 
  (76661*Subscript[A, 35]*Subscript[A, 101]*Subscript[A, 130])/6144 - 
  (2081*Subscript[A, 55]*Subscript[A, 101]*Subscript[A, 130])/384 - 
  (5753*Subscript[A, 61]*Subscript[A, 101]*Subscript[A, 130])/1024 + 
  (2081*Subscript[A, 70]*Subscript[A, 101]*Subscript[A, 130])/384 + 
  (5753*Subscript[A, 76]*Subscript[A, 101]*Subscript[A, 130])/1024 + 
  (99*Subscript[A, 68]*Subscript[A, 102]*Subscript[A, 130])/64 + 
  (99*Subscript[A, 65]*Subscript[A, 105]*Subscript[A, 130])/64 + 
  (Subscript[A, 55]*Subscript[A, 106]*Subscript[A, 130])/3 - 
  (Subscript[A, 61]*Subscript[A, 106]*Subscript[A, 130])/32 + 
  (89*Subscript[A, 54]*Subscript[A, 107]*Subscript[A, 130])/96 - 
  (5329*Subscript[A, 64]*Subscript[A, 107]*Subscript[A, 130])/384 - 
  (11*Subscript[A, 63]*Subscript[A, 110]*Subscript[A, 130])/12 + 
  (241*Subscript[A, 54]*Subscript[A, 113]*Subscript[A, 130])/96 - 
  (30233*Subscript[A, 64]*Subscript[A, 113]*Subscript[A, 130])/1024 - 
  (11*Subscript[A, 58]*Subscript[A, 115]*Subscript[A, 130])/12 + 
  (2665*Subscript[A, 55]*Subscript[A, 116]*Subscript[A, 130])/192 + 
  (45875*Subscript[A, 61]*Subscript[A, 116]*Subscript[A, 130])/3072 - 
  (19*Subscript[A, 81]*Subscript[A, 117]*Subscript[A, 130])/16 - 
  (209*Subscript[A, 87]*Subscript[A, 117]*Subscript[A, 130])/128 + 
  (19*Subscript[A, 80]*Subscript[A, 118]*Subscript[A, 130])/16 - 
  (1995*Subscript[A, 90]*Subscript[A, 118]*Subscript[A, 130])/128 + 
  (209*Subscript[A, 89]*Subscript[A, 121]*Subscript[A, 130])/64 + 
  (209*Subscript[A, 80]*Subscript[A, 124]*Subscript[A, 130])/128 + 
  (28633*Subscript[A, 90]*Subscript[A, 124]*Subscript[A, 130])/1024 - 
  (209*Subscript[A, 84]*Subscript[A, 126]*Subscript[A, 130])/64 + 
  (779*Subscript[A, 81]*Subscript[A, 127]*Subscript[A, 130])/128 - 
  (15257*Subscript[A, 87]*Subscript[A, 127]*Subscript[A, 130])/1024 - 
  (3121*Subscript[A, 6]*Subscript[A, 128]*Subscript[A, 130])/1536 - 
  (67619*Subscript[A, 12]*Subscript[A, 128]*Subscript[A, 130])/12288 - 
  (3249*Subscript[A, 8]*Subscript[A, 15]*Subscript[A, 131])/256 + 
  (657*Subscript[A, 8]*Subscript[A, 27]*Subscript[A, 131])/256 + 
  (187*Subscript[A, 19]*Subscript[A, 28]*Subscript[A, 131])/96 - 
  (187*Subscript[A, 16]*Subscript[A, 31]*Subscript[A, 131])/96 + 
  (61*Subscript[A, 26]*Subscript[A, 31]*Subscript[A, 131])/12 - 
  (61*Subscript[A, 19]*Subscript[A, 38]*Subscript[A, 131])/12 + 
  (73*Subscript[A, 43]*Subscript[A, 46]*Subscript[A, 131])/48 - 
  (3769*Subscript[A, 46]*Subscript[A, 53]*Subscript[A, 131])/96 - 
  (689*Subscript[A, 31]*Subscript[A, 91]*Subscript[A, 131])/256 - 
  (19*Subscript[A, 57]*Subscript[A, 91]*Subscript[A, 131])/8 + 
  (19*Subscript[A, 72]*Subscript[A, 91]*Subscript[A, 131])/8 + 
  (479*Subscript[A, 28]*Subscript[A, 94]*Subscript[A, 131])/96 - 
  (42797*Subscript[A, 38]*Subscript[A, 94]*Subscript[A, 131])/3072 + 
  (19*Subscript[A, 54]*Subscript[A, 94]*Subscript[A, 131])/8 - 
  (1691*Subscript[A, 64]*Subscript[A, 94]*Subscript[A, 131])/64 - 
  (19*Subscript[A, 69]*Subscript[A, 94]*Subscript[A, 131])/8 + 
  (1691*Subscript[A, 79]*Subscript[A, 94]*Subscript[A, 131])/64 - 
  (99*Subscript[A, 31]*Subscript[A, 101]*Subscript[A, 131])/4 + 
  (1083*Subscript[A, 57]*Subscript[A, 101]*Subscript[A, 131])/64 - 
  (1083*Subscript[A, 72]*Subscript[A, 101]*Subscript[A, 131])/64 + 
  (19*Subscript[A, 57]*Subscript[A, 106]*Subscript[A, 131])/8 - 
  (73*Subscript[A, 54]*Subscript[A, 109]*Subscript[A, 131])/48 + 
  (5201*Subscript[A, 64]*Subscript[A, 109]*Subscript[A, 131])/192 - 
  (1083*Subscript[A, 57]*Subscript[A, 116]*Subscript[A, 131])/32 + 
  (19*Subscript[A, 83]*Subscript[A, 117]*Subscript[A, 131])/8 - 
  (19*Subscript[A, 80]*Subscript[A, 120]*Subscript[A, 131])/8 + 
  (1995*Subscript[A, 90]*Subscript[A, 120]*Subscript[A, 131])/64 - 
  (779*Subscript[A, 83]*Subscript[A, 127]*Subscript[A, 131])/64 + 
  (3121*Subscript[A, 8]*Subscript[A, 128]*Subscript[A, 131])/768 - 
  (3121*Subscript[A, 5]*Subscript[A, 131]^2)/768 - 
  (73*Subscript[A, 15]*Subscript[A, 131]^2)/48 - 
  (32193*Subscript[A, 27]*Subscript[A, 131]^2)/1024 + 
  (513*Subscript[A, 12]*Subscript[A, 27]*Subscript[A, 132])/256 - 
  (513*Subscript[A, 13]*Subscript[A, 27]*Subscript[A, 132])/256 + 
  (19*Subscript[A, 24]*Subscript[A, 28]*Subscript[A, 132])/32 - 
  (209*Subscript[A, 25]*Subscript[A, 30]*Subscript[A, 132])/256 - 
  (4417*Subscript[A, 26]*Subscript[A, 35]*Subscript[A, 132])/384 - 
  (19*Subscript[A, 16]*Subscript[A, 36]*Subscript[A, 132])/32 + 
  (5329*Subscript[A, 26]*Subscript[A, 36]*Subscript[A, 132])/384 + 
  (209*Subscript[A, 18]*Subscript[A, 37]*Subscript[A, 132])/256 + 
  (4417*Subscript[A, 23]*Subscript[A, 38]*Subscript[A, 132])/384 - 
  (5329*Subscript[A, 24]*Subscript[A, 38]*Subscript[A, 132])/384 - 
  (513*Subscript[A, 4]*Subscript[A, 40]*Subscript[A, 132])/512 - 
  (73*Subscript[A, 43]*Subscript[A, 51]*Subscript[A, 132])/48 - 
  (803*Subscript[A, 45]*Subscript[A, 52]*Subscript[A, 132])/384 - 
  (1691*Subscript[A, 50]*Subscript[A, 53]*Subscript[A, 132])/64 + 
  (5201*Subscript[A, 51]*Subscript[A, 53]*Subscript[A, 132])/192 - 
  (209*Subscript[A, 36]*Subscript[A, 91]*Subscript[A, 132])/256 - 
  (1045*Subscript[A, 37]*Subscript[A, 93]*Subscript[A, 132])/256 + 
  (18073*Subscript[A, 38]*Subscript[A, 98]*Subscript[A, 132])/1024 + 
  (95*Subscript[A, 28]*Subscript[A, 99]*Subscript[A, 132])/32 - 
  (30233*Subscript[A, 38]*Subscript[A, 99]*Subscript[A, 132])/1024 - 
  (2299*Subscript[A, 30]*Subscript[A, 100]*Subscript[A, 132])/2048 - 
  (22085*Subscript[A, 35]*Subscript[A, 101]*Subscript[A, 132])/384 + 
  (24593*Subscript[A, 36]*Subscript[A, 101]*Subscript[A, 132])/384 - 
  (209*Subscript[A, 63]*Subscript[A, 108]*Subscript[A, 132])/128 + 
  (19*Subscript[A, 54]*Subscript[A, 114]*Subscript[A, 132])/16 - 
  (3905*Subscript[A, 61]*Subscript[A, 116]*Subscript[A, 132])/192 + 
  (3905*Subscript[A, 62]*Subscript[A, 116]*Subscript[A, 132])/192 + 
  (34331*Subscript[A, 14]*Subscript[A, 130]*Subscript[A, 132])/6144 - 
  (513*Subscript[A, 12]*Subscript[A, 27]*Subscript[A, 133])/256 + 
  (4417*Subscript[A, 26]*Subscript[A, 35]*Subscript[A, 133])/384 - 
  (4417*Subscript[A, 23]*Subscript[A, 38]*Subscript[A, 133])/384 + 
  (1691*Subscript[A, 50]*Subscript[A, 53]*Subscript[A, 133])/64 - 
  (18073*Subscript[A, 38]*Subscript[A, 98]*Subscript[A, 133])/1024 + 
  (22085*Subscript[A, 35]*Subscript[A, 101]*Subscript[A, 133])/384 + 
  (3905*Subscript[A, 61]*Subscript[A, 116]*Subscript[A, 133])/192 - 
  (513*Subscript[A, 14]*Subscript[A, 27]*Subscript[A, 134])/256 - 
  (73*Subscript[A, 24]*Subscript[A, 35]*Subscript[A, 134])/24 + 
  (73*Subscript[A, 23]*Subscript[A, 36]*Subscript[A, 134])/24 + 
  (1995*Subscript[A, 26]*Subscript[A, 37]*Subscript[A, 134])/128 - 
  (1995*Subscript[A, 25]*Subscript[A, 38]*Subscript[A, 134])/128 + 
  (73*Subscript[A, 50]*Subscript[A, 51]*Subscript[A, 134])/12 + 
  (1995*Subscript[A, 52]*Subscript[A, 53]*Subscript[A, 134])/64 + 
  (385*Subscript[A, 36]*Subscript[A, 98]*Subscript[A, 134])/64 - 
  (365*Subscript[A, 35]*Subscript[A, 99]*Subscript[A, 134])/24 - 
  (28633*Subscript[A, 38]*Subscript[A, 100]*Subscript[A, 134])/1024 + 
  (9975*Subscript[A, 37]*Subscript[A, 101]*Subscript[A, 134])/128 - 
  (41*Subscript[A, 61]*Subscript[A, 114]*Subscript[A, 134])/12 + 
  (1387*Subscript[A, 63]*Subscript[A, 116]*Subscript[A, 134])/64 + 
  (16245*Subscript[A, 7]*Subscript[A, 15]*Subscript[A, 135])/512 + 
  (513*Subscript[A, 7]*Subscript[A, 27]*Subscript[A, 135])/512 - 
  (513*Subscript[A, 9]*Subscript[A, 27]*Subscript[A, 135])/256 + 
  (513*Subscript[A, 10]*Subscript[A, 27]*Subscript[A, 135])/256 + 
  (43*Subscript[A, 18]*Subscript[A, 28]*Subscript[A, 135])/1536 - 
  (43*Subscript[A, 16]*Subscript[A, 30]*Subscript[A, 135])/1536 + 
  (6163*Subscript[A, 26]*Subscript[A, 30]*Subscript[A, 135])/384 + 
  (2081*Subscript[A, 26]*Subscript[A, 32]*Subscript[A, 135])/384 - 
  (2081*Subscript[A, 26]*Subscript[A, 33]*Subscript[A, 135])/384 + 
  (19*Subscript[A, 24]*Subscript[A, 34]*Subscript[A, 135])/8 - 
  (19*Subscript[A, 22]*Subscript[A, 36]*Subscript[A, 135])/8 - 
  (6163*Subscript[A, 18]*Subscript[A, 38]*Subscript[A, 135])/384 - 
  (2081*Subscript[A, 20]*Subscript[A, 38]*Subscript[A, 135])/384 + 
  (2081*Subscript[A, 21]*Subscript[A, 38]*Subscript[A, 135])/384 + 
  (513*Subscript[A, 3]*Subscript[A, 40]*Subscript[A, 135])/512 - 
  (347*Subscript[A, 43]*Subscript[A, 45]*Subscript[A, 135])/768 - 
  (73*Subscript[A, 49]*Subscript[A, 51]*Subscript[A, 135])/12 + 
  (99*Subscript[A, 45]*Subscript[A, 53]*Subscript[A, 135])/4 + 
  (1083*Subscript[A, 47]*Subscript[A, 53]*Subscript[A, 135])/64 - 
  (1083*Subscript[A, 48]*Subscript[A, 53]*Subscript[A, 135])/64 + 
  (21583*Subscript[A, 30]*Subscript[A, 91]*Subscript[A, 135])/12288 - 
  (5*Subscript[A, 56]*Subscript[A, 91]*Subscript[A, 135])/3 + 
  (5*Subscript[A, 71]*Subscript[A, 91]*Subscript[A, 135])/3 - 
  (655*Subscript[A, 28]*Subscript[A, 93]*Subscript[A, 135])/384 + 
  (76661*Subscript[A, 38]*Subscript[A, 93]*Subscript[A, 135])/6144 - 
  (5*Subscript[A, 54]*Subscript[A, 93]*Subscript[A, 135])/3 + 
  (22085*Subscript[A, 64]*Subscript[A, 93]*Subscript[A, 135])/384 + 
  (5*Subscript[A, 69]*Subscript[A, 93]*Subscript[A, 135])/3 - 
  (22085*Subscript[A, 79]*Subscript[A, 93]*Subscript[A, 135])/384 - 
  (5753*Subscript[A, 38]*Subscript[A, 95]*Subscript[A, 135])/1024 + 
  (5753*Subscript[A, 38]*Subscript[A, 96]*Subscript[A, 135])/1024 - 
  (209*Subscript[A, 36]*Subscript[A, 97]*Subscript[A, 135])/64 + 
  (95*Subscript[A, 34]*Subscript[A, 99]*Subscript[A, 135])/8 + 
  (10405*Subscript[A, 32]*Subscript[A, 101]*Subscript[A, 135])/384 - 
  (10405*Subscript[A, 33]*Subscript[A, 101]*Subscript[A, 135])/384 - 
  (10405*Subscript[A, 56]*Subscript[A, 101]*Subscript[A, 135])/384 + 
  (10405*Subscript[A, 71]*Subscript[A, 101]*Subscript[A, 135])/384 + 
  (119*Subscript[A, 56]*Subscript[A, 106]*Subscript[A, 135])/96 + 
  (653*Subscript[A, 54]*Subscript[A, 108]*Subscript[A, 135])/768 - 
  (24593*Subscript[A, 64]*Subscript[A, 108]*Subscript[A, 135])/384 + 
  (19*Subscript[A, 60]*Subscript[A, 114]*Subscript[A, 135])/4 + 
  (2221*Subscript[A, 56]*Subscript[A, 116]*Subscript[A, 135])/64 + 
  (2593*Subscript[A, 58]*Subscript[A, 116]*Subscript[A, 135])/192 - 
  (2593*Subscript[A, 59]*Subscript[A, 116]*Subscript[A, 135])/192 - 
  (95*Subscript[A, 82]*Subscript[A, 117]*Subscript[A, 135])/16 + 
  (95*Subscript[A, 80]*Subscript[A, 119]*Subscript[A, 135])/16 - 
  (9975*Subscript[A, 90]*Subscript[A, 119]*Subscript[A, 135])/128 + 
  (3895*Subscript[A, 82]*Subscript[A, 127]*Subscript[A, 135])/128 - 
  (9883*Subscript[A, 7]*Subscript[A, 128]*Subscript[A, 135])/768 + 
  (53057*Subscript[A, 5]*Subscript[A, 130]*Subscript[A, 135])/4096 + 
  (42799*Subscript[A, 15]*Subscript[A, 130]*Subscript[A, 135])/3072 + 
  (814581*Subscript[A, 27]*Subscript[A, 130]*Subscript[A, 135])/16384 + 
  (1235*Subscript[A, 128]*Subscript[A, 130]*Subscript[A, 135])/128 - 
  (3249*Subscript[A, 9]*Subscript[A, 15]*Subscript[A, 136])/256 + 
  (513*Subscript[A, 9]*Subscript[A, 27]*Subscript[A, 136])/256 - 
  (2665*Subscript[A, 26]*Subscript[A, 32]*Subscript[A, 136])/192 + 
  (2665*Subscript[A, 20]*Subscript[A, 38]*Subscript[A, 136])/192 - 
  (1083*Subscript[A, 47]*Subscript[A, 53]*Subscript[A, 136])/32 + 
  (Subscript[A, 32]*Subscript[A, 91]*Subscript[A, 136])/6 + 
  (2*Subscript[A, 58]*Subscript[A, 91]*Subscript[A, 136])/3 - 
  (2*Subscript[A, 73]*Subscript[A, 91]*Subscript[A, 136])/3 + 
  (Subscript[A, 28]*Subscript[A, 95]*Subscript[A, 136])/6 + 
  (45875*Subscript[A, 38]*Subscript[A, 95]*Subscript[A, 136])/3072 + 
  (2*Subscript[A, 54]*Subscript[A, 95]*Subscript[A, 136])/3 + 
  (3905*Subscript[A, 64]*Subscript[A, 95]*Subscript[A, 136])/192 - 
  (2*Subscript[A, 69]*Subscript[A, 95]*Subscript[A, 136])/3 - 
  (3905*Subscript[A, 79]*Subscript[A, 95]*Subscript[A, 136])/192 + 
  (2*Subscript[A, 35]*Subscript[A, 97]*Subscript[A, 136])/3 + 
  (8*Subscript[A, 61]*Subscript[A, 97]*Subscript[A, 136])/3 - 
  (8*Subscript[A, 76]*Subscript[A, 97]*Subscript[A, 136])/3 + 
  (2*Subscript[A, 34]*Subscript[A, 98]*Subscript[A, 136])/3 + 
  (8*Subscript[A, 60]*Subscript[A, 98]*Subscript[A, 136])/3 - 
  (8*Subscript[A, 75]*Subscript[A, 98]*Subscript[A, 136])/3 - 
  (2221*Subscript[A, 32]*Subscript[A, 101]*Subscript[A, 136])/64 - 
  (2593*Subscript[A, 58]*Subscript[A, 101]*Subscript[A, 136])/192 + 
  (2593*Subscript[A, 73]*Subscript[A, 101]*Subscript[A, 136])/192 + 
  (9*Subscript[A, 67]*Subscript[A, 102]*Subscript[A, 136])/4 + 
  (9*Subscript[A, 65]*Subscript[A, 104]*Subscript[A, 136])/4 - 
  (2*Subscript[A, 58]*Subscript[A, 106]*Subscript[A, 136])/3 - 
  (2*Subscript[A, 54]*Subscript[A, 110]*Subscript[A, 136])/3 - 
  (3905*Subscript[A, 64]*Subscript[A, 110]*Subscript[A, 136])/192 - 
  (8*Subscript[A, 61]*Subscript[A, 112]*Subscript[A, 136])/3 - 
  (8*Subscript[A, 60]*Subscript[A, 113]*Subscript[A, 136])/3 - 
  (19*Subscript[A, 84]*Subscript[A, 117]*Subscript[A, 136])/8 + 
  (19*Subscript[A, 80]*Subscript[A, 121]*Subscript[A, 136])/8 + 
  (1387*Subscript[A, 90]*Subscript[A, 121]*Subscript[A, 136])/64 - 
  (19*Subscript[A, 87]*Subscript[A, 123]*Subscript[A, 136])/2 + 
  (19*Subscript[A, 86]*Subscript[A, 124]*Subscript[A, 136])/2 - 
  (171*Subscript[A, 84]*Subscript[A, 127]*Subscript[A, 136])/64 - 
  (3121*Subscript[A, 9]*Subscript[A, 128]*Subscript[A, 136])/768 + 
  (3121*Subscript[A, 5]*Subscript[A, 132]*Subscript[A, 136])/768 - 
  (3413*Subscript[A, 15]*Subscript[A, 132]*Subscript[A, 136])/192 - 
  (28089*Subscript[A, 27]*Subscript[A, 132]*Subscript[A, 136])/1024 - 
  (3121*Subscript[A, 12]*Subscript[A, 134]*Subscript[A, 136])/192 + 
  (3121*Subscript[A, 11]*Subscript[A, 135]*Subscript[A, 136])/192 + 
  (513*Subscript[A, 11]*Subscript[A, 27]*Subscript[A, 137])/256 + 
  (803*Subscript[A, 20]*Subscript[A, 30]*Subscript[A, 137])/768 - 
  (803*Subscript[A, 18]*Subscript[A, 32]*Subscript[A, 137])/768 - 
  (779*Subscript[A, 26]*Subscript[A, 34]*Subscript[A, 137])/128 + 
  (779*Subscript[A, 22]*Subscript[A, 38]*Subscript[A, 137])/128 + 
  (803*Subscript[A, 45]*Subscript[A, 47]*Subscript[A, 137])/384 - 
  (779*Subscript[A, 49]*Subscript[A, 53]*Subscript[A, 137])/64 + 
  (4015*Subscript[A, 32]*Subscript[A, 93]*Subscript[A, 137])/768 + 
  (4235*Subscript[A, 30]*Subscript[A, 95]*Subscript[A, 137])/2048 + 
  (15257*Subscript[A, 38]*Subscript[A, 97]*Subscript[A, 137])/1024 - 
  (3895*Subscript[A, 34]*Subscript[A, 101]*Subscript[A, 137])/128 + 
  (451*Subscript[A, 58]*Subscript[A, 108]*Subscript[A, 137])/384 - 
  (171*Subscript[A, 60]*Subscript[A, 116]*Subscript[A, 137])/64 - 
  (34331*Subscript[A, 9]*Subscript[A, 130]*Subscript[A, 137])/6144 - 
  (29241*Subscript[A, 1]^2*Subscript[A, 138])/1024 + 
  (29241*Subscript[A, 1]*Subscript[A, 2]*Subscript[A, 138])/512 + 
  (513*Subscript[A, 3]*Subscript[A, 4]*Subscript[A, 138])/32 + 
  (9747*Subscript[A, 5]^2*Subscript[A, 138])/1024 + 
  (3249*Subscript[A, 8]^2*Subscript[A, 138])/256 - 
  (57*Subscript[A, 7]*Subscript[A, 12]*Subscript[A, 138])/32 + 
  (57*Subscript[A, 9]*Subscript[A, 12]*Subscript[A, 138])/8 - 
  (57*Subscript[A, 10]*Subscript[A, 12]*Subscript[A, 138])/8 - 
  (57*Subscript[A, 9]*Subscript[A, 13]*Subscript[A, 138])/8 - 
  (57*Subscript[A, 11]*Subscript[A, 14]*Subscript[A, 138])/4 + 
  (237177*Subscript[A, 5]*Subscript[A, 15]*Subscript[A, 138])/4096 - 
  (211185*Subscript[A, 15]^2*Subscript[A, 138])/2048 + 
  (97083*Subscript[A, 5]*Subscript[A, 27]*Subscript[A, 138])/4096 - 
  (2434185*Subscript[A, 15]*Subscript[A, 27]*Subscript[A, 138])/16384 + 
  (915867*Subscript[A, 27]^2*Subscript[A, 138])/8192 - 
  (205201*Subscript[A, 26]*Subscript[A, 28]*Subscript[A, 138])/3072 + 
  (3769*Subscript[A, 18]*Subscript[A, 29]*Subscript[A, 138])/192 - 
  (3769*Subscript[A, 17]*Subscript[A, 30]*Subscript[A, 138])/192 + 
  (283571*Subscript[A, 23]*Subscript[A, 30]*Subscript[A, 138])/6144 - 
  (1083*Subscript[A, 23]*Subscript[A, 32]*Subscript[A, 138])/64 + 
  (3377*Subscript[A, 24]*Subscript[A, 32]*Subscript[A, 138])/384 + 
  (1083*Subscript[A, 23]*Subscript[A, 33]*Subscript[A, 138])/64 - 
  (1083*Subscript[A, 25]*Subscript[A, 34]*Subscript[A, 138])/64 - 
  (283571*Subscript[A, 18]*Subscript[A, 35]*Subscript[A, 138])/6144 + 
  (1083*Subscript[A, 20]*Subscript[A, 35]*Subscript[A, 138])/64 - 
  (1083*Subscript[A, 21]*Subscript[A, 35]*Subscript[A, 138])/64 - 
  (3377*Subscript[A, 20]*Subscript[A, 36]*Subscript[A, 138])/384 + 
  (1083*Subscript[A, 22]*Subscript[A, 37]*Subscript[A, 138])/64 + 
  (205201*Subscript[A, 16]*Subscript[A, 38]*Subscript[A, 138])/3072 + 
  (29241*Subscript[A, 1]*Subscript[A, 39]*Subscript[A, 138])/512 - 
  (29241*Subscript[A, 2]*Subscript[A, 39]*Subscript[A, 138])/512 - 
  (272529*Subscript[A, 1]*Subscript[A, 40]*Subscript[A, 138])/4096 - 
  (513*Subscript[A, 4]*Subscript[A, 41]*Subscript[A, 138])/32 - 
  (513*Subscript[A, 3]*Subscript[A, 42]*Subscript[A, 138])/32 + 
  (3249*Subscript[A, 43]^2*Subscript[A, 138])/256 + 
  (3769*Subscript[A, 46]^2*Subscript[A, 138])/96 - 
  (118829*Subscript[A, 45]*Subscript[A, 50]*Subscript[A, 138])/3072 + 
  (19*Subscript[A, 47]*Subscript[A, 50]*Subscript[A, 138])/2 - 
  (19*Subscript[A, 48]*Subscript[A, 50]*Subscript[A, 138])/2 + 
  (1297*Subscript[A, 47]*Subscript[A, 51]*Subscript[A, 138])/192 - 
  19*Subscript[A, 49]*Subscript[A, 52]*Subscript[A, 138] + 
  (73*Subscript[A, 43]*Subscript[A, 53]*Subscript[A, 138])/48 + 
  (57*Subscript[A, 28]*Subscript[A, 91]*Subscript[A, 138])/32 + 
  (1598777*Subscript[A, 38]*Subscript[A, 91]*Subscript[A, 138])/16384 + 
  (57*Subscript[A, 54]*Subscript[A, 91]*Subscript[A, 138])/8 + 
  (81491*Subscript[A, 64]*Subscript[A, 91]*Subscript[A, 138])/1024 - 
  (57*Subscript[A, 69]*Subscript[A, 91]*Subscript[A, 138])/8 - 
  (81491*Subscript[A, 79]*Subscript[A, 91]*Subscript[A, 138])/1024 + 
  (283571*Subscript[A, 30]*Subscript[A, 92]*Subscript[A, 138])/6144 - 
  (1083*Subscript[A, 56]*Subscript[A, 92]*Subscript[A, 138])/64 + 
  (1083*Subscript[A, 71]*Subscript[A, 92]*Subscript[A, 138])/64 - 
  (283571*Subscript[A, 29]*Subscript[A, 93]*Subscript[A, 138])/6144 + 
  (325615*Subscript[A, 35]*Subscript[A, 93]*Subscript[A, 138])/3072 + 
  (1083*Subscript[A, 55]*Subscript[A, 93]*Subscript[A, 138])/64 + 
  (3121*Subscript[A, 61]*Subscript[A, 93]*Subscript[A, 138])/192 - 
  (1083*Subscript[A, 70]*Subscript[A, 93]*Subscript[A, 138])/64 - 
  (3121*Subscript[A, 76]*Subscript[A, 93]*Subscript[A, 138])/192 + 
  (118829*Subscript[A, 31]*Subscript[A, 94]*Subscript[A, 138])/3072 + 
  (19*Subscript[A, 57]*Subscript[A, 94]*Subscript[A, 138])/2 - 
  (19*Subscript[A, 72]*Subscript[A, 94]*Subscript[A, 138])/2 + 
  (3121*Subscript[A, 35]*Subscript[A, 95]*Subscript[A, 138])/192 - 
  (8389*Subscript[A, 36]*Subscript[A, 95]*Subscript[A, 138])/3072 + 
  (2993*Subscript[A, 61]*Subscript[A, 95]*Subscript[A, 138])/96 - 
  (2993*Subscript[A, 62]*Subscript[A, 95]*Subscript[A, 138])/96 - 
  (2993*Subscript[A, 76]*Subscript[A, 95]*Subscript[A, 138])/96 + 
  (2993*Subscript[A, 77]*Subscript[A, 95]*Subscript[A, 138])/96 - 
  (3121*Subscript[A, 35]*Subscript[A, 96]*Subscript[A, 138])/192 - 
  (2993*Subscript[A, 61]*Subscript[A, 96]*Subscript[A, 138])/96 + 
  (2993*Subscript[A, 76]*Subscript[A, 96]*Subscript[A, 138])/96 + 
  (2993*Subscript[A, 37]*Subscript[A, 97]*Subscript[A, 138])/192 + 
  (2737*Subscript[A, 63]*Subscript[A, 97]*Subscript[A, 138])/96 - 
  (2737*Subscript[A, 78]*Subscript[A, 97]*Subscript[A, 138])/96 + 
  (8150041*Subscript[A, 30]*Subscript[A, 98]*Subscript[A, 138])/49152 - 
  (3377*Subscript[A, 32]*Subscript[A, 98]*Subscript[A, 138])/192 + 
  (3377*Subscript[A, 33]*Subscript[A, 98]*Subscript[A, 138])/192 - 
  (3377*Subscript[A, 56]*Subscript[A, 98]*Subscript[A, 138])/192 - 
  (3505*Subscript[A, 58]*Subscript[A, 98]*Subscript[A, 138])/96 + 
  (3505*Subscript[A, 59]*Subscript[A, 98]*Subscript[A, 138])/96 + 
  (3377*Subscript[A, 71]*Subscript[A, 98]*Subscript[A, 138])/192 + 
  (3505*Subscript[A, 73]*Subscript[A, 98]*Subscript[A, 138])/96 - 
  (3505*Subscript[A, 74]*Subscript[A, 98]*Subscript[A, 138])/96 - 
  (8851*Subscript[A, 32]*Subscript[A, 99]*Subscript[A, 138])/384 + 
  (3505*Subscript[A, 58]*Subscript[A, 99]*Subscript[A, 138])/96 - 
  (3505*Subscript[A, 73]*Subscript[A, 99]*Subscript[A, 138])/96 - 
  (3505*Subscript[A, 34]*Subscript[A, 100]*Subscript[A, 138])/192 - 
  (3761*Subscript[A, 60]*Subscript[A, 100]*Subscript[A, 138])/96 + 
  (3761*Subscript[A, 75]*Subscript[A, 100]*Subscript[A, 138])/96 - 
  (653567*Subscript[A, 28]*Subscript[A, 101]*Subscript[A, 138])/3072 + 
  (1883375*Subscript[A, 38]*Subscript[A, 101]*Subscript[A, 138])/8192 - 
  (37107*Subscript[A, 54]*Subscript[A, 101]*Subscript[A, 138])/1024 - 
  (1235*Subscript[A, 64]*Subscript[A, 101]*Subscript[A, 138])/16 + 
  (37107*Subscript[A, 69]*Subscript[A, 101]*Subscript[A, 138])/1024 + 
  (1235*Subscript[A, 79]*Subscript[A, 101]*Subscript[A, 138])/16 + 
  (513*Subscript[A, 65]*Subscript[A, 102]*Subscript[A, 138])/32 - 
  (513*Subscript[A, 66]*Subscript[A, 102]*Subscript[A, 138])/32 - 
  (513*Subscript[A, 65]*Subscript[A, 103]*Subscript[A, 138])/32 - 
  (26937*Subscript[A, 68]*Subscript[A, 104]*Subscript[A, 138])/512 + 
  (31545*Subscript[A, 67]*Subscript[A, 105]*Subscript[A, 138])/512 - 
  (57*Subscript[A, 54]*Subscript[A, 106]*Subscript[A, 138])/8 - 
  (81491*Subscript[A, 64]*Subscript[A, 106]*Subscript[A, 138])/1024 + 
  (3377*Subscript[A, 56]*Subscript[A, 107]*Subscript[A, 138])/384 - 
  (3377*Subscript[A, 55]*Subscript[A, 108]*Subscript[A, 138])/384 - 
  (8389*Subscript[A, 61]*Subscript[A, 108]*Subscript[A, 138])/3072 + 
  (1297*Subscript[A, 57]*Subscript[A, 109]*Subscript[A, 138])/192 - 
  (2993*Subscript[A, 61]*Subscript[A, 110]*Subscript[A, 138])/96 + 
  (2993*Subscript[A, 62]*Subscript[A, 110]*Subscript[A, 138])/96 + 
  (2993*Subscript[A, 61]*Subscript[A, 111]*Subscript[A, 138])/96 - 
  (2737*Subscript[A, 63]*Subscript[A, 112]*Subscript[A, 138])/96 - 
  (8851*Subscript[A, 56]*Subscript[A, 113]*Subscript[A, 138])/384 + 
  (3505*Subscript[A, 58]*Subscript[A, 113]*Subscript[A, 138])/96 - 
  (3505*Subscript[A, 59]*Subscript[A, 113]*Subscript[A, 138])/96 - 
  (9475*Subscript[A, 58]*Subscript[A, 114]*Subscript[A, 138])/192 + 
  (3761*Subscript[A, 60]*Subscript[A, 115]*Subscript[A, 138])/96 - 
  (4453*Subscript[A, 54]*Subscript[A, 116]*Subscript[A, 138])/192 + 
  (109915*Subscript[A, 64]*Subscript[A, 116]*Subscript[A, 138])/512 - 
  (57*Subscript[A, 80]*Subscript[A, 117]*Subscript[A, 138])/4 - 
  (103683*Subscript[A, 90]*Subscript[A, 117]*Subscript[A, 138])/1024 - 
  (1083*Subscript[A, 82]*Subscript[A, 118]*Subscript[A, 138])/64 + 
  (1083*Subscript[A, 81]*Subscript[A, 119]*Subscript[A, 138])/64 - 
  (2993*Subscript[A, 87]*Subscript[A, 119]*Subscript[A, 138])/192 - 
  19*Subscript[A, 83]*Subscript[A, 120]*Subscript[A, 138] + 
  (2737*Subscript[A, 87]*Subscript[A, 121]*Subscript[A, 138])/96 - 
  (2737*Subscript[A, 88]*Subscript[A, 121]*Subscript[A, 138])/96 - 
  (2737*Subscript[A, 87]*Subscript[A, 122]*Subscript[A, 138])/96 - 
  (2225*Subscript[A, 89]*Subscript[A, 123]*Subscript[A, 138])/96 + 
  (3505*Subscript[A, 82]*Subscript[A, 124]*Subscript[A, 138])/192 - 
  (3761*Subscript[A, 84]*Subscript[A, 124]*Subscript[A, 138])/96 + 
  (3761*Subscript[A, 85]*Subscript[A, 124]*Subscript[A, 138])/96 + 
  (3761*Subscript[A, 84]*Subscript[A, 125]*Subscript[A, 138])/96 + 
  (4273*Subscript[A, 86]*Subscript[A, 126]*Subscript[A, 138])/96 + 
  (14915*Subscript[A, 80]*Subscript[A, 127]*Subscript[A, 138])/1024 + 
  (1235*Subscript[A, 90]*Subscript[A, 127]*Subscript[A, 138])/8 + 
  (237177*Subscript[A, 5]*Subscript[A, 128]*Subscript[A, 138])/4096 + 
  (236665*Subscript[A, 15]*Subscript[A, 128]*Subscript[A, 138])/3072 - 
  (2434185*Subscript[A, 27]*Subscript[A, 128]*Subscript[A, 138])/16384 - 
  (211185*Subscript[A, 128]^2*Subscript[A, 138])/2048 - 
  (205201*Subscript[A, 7]*Subscript[A, 129]*Subscript[A, 138])/3072 + 
  (205201*Subscript[A, 6]*Subscript[A, 130]*Subscript[A, 138])/3072 - 
  (1598777*Subscript[A, 12]*Subscript[A, 130]*Subscript[A, 138])/16384 + 
  (73*Subscript[A, 8]*Subscript[A, 131]*Subscript[A, 138])/48 + 
  (81491*Subscript[A, 12]*Subscript[A, 132]*Subscript[A, 138])/1024 - 
  (81491*Subscript[A, 13]*Subscript[A, 132]*Subscript[A, 138])/1024 - 
  (81491*Subscript[A, 12]*Subscript[A, 133]*Subscript[A, 138])/1024 - 
  (103683*Subscript[A, 14]*Subscript[A, 134]*Subscript[A, 138])/1024 + 
  (653567*Subscript[A, 7]*Subscript[A, 135]*Subscript[A, 138])/3072 - 
  (37107*Subscript[A, 9]*Subscript[A, 135]*Subscript[A, 138])/1024 + 
  (37107*Subscript[A, 10]*Subscript[A, 135]*Subscript[A, 138])/1024 - 
  (1883375*Subscript[A, 130]*Subscript[A, 135]*Subscript[A, 138])/8192 - 
  (1235*Subscript[A, 132]*Subscript[A, 135]*Subscript[A, 138])/16 + 
  (1235*Subscript[A, 133]*Subscript[A, 135]*Subscript[A, 138])/16 - 
  (4453*Subscript[A, 9]*Subscript[A, 136]*Subscript[A, 138])/192 + 
  (109915*Subscript[A, 132]*Subscript[A, 136]*Subscript[A, 138])/512 + 
  (14915*Subscript[A, 11]*Subscript[A, 137]*Subscript[A, 138])/1024 + 
  (1235*Subscript[A, 134]*Subscript[A, 137]*Subscript[A, 138])/8 + 
  (13527281*Subscript[A, 5]*Subscript[A, 138]^2)/49152 - 
  (5138835*Subscript[A, 15]*Subscript[A, 138]^2)/8192 + 
  (123616953*Subscript[A, 27]*Subscript[A, 138]^2)/65536 - 
  (5138835*Subscript[A, 128]*Subscript[A, 138]^2)/8192 + 
  (4575675*Subscript[A, 138]^3)/4096, 
 {Subscript[A, 1] -> E^(-\[Phi] - OverBar[\[Phi]])*Subscript[c, 1]*
    Subscript[OverBar[c], 1], Subscript[A, 2] -> 
   E^(-\[Phi] - OverBar[\[Phi]])*Subscript[c, 1]*Subscript[c1, -1/2]*
    Subscript[c1, 1/2]*Subscript[OverBar[c], 1], 
  Subscript[A, 3] -> (Subscript[c, 1]*Subscript[c1, 1/2]*
     Subscript[\[Eta], -1]*Subscript[OverBar[c], 1])/E^OverBar[\[Phi]], 
  Subscript[A, 4] -> E^(-2*\[Phi] - OverBar[\[Phi]])*Subscript[c, 1]*
    Subscript[c1, 1/2]*Subscript[\[Xi], -1]*Subscript[OverBar[c], 1], 
  Subscript[A, 5] -> E^(-\[Phi] - OverBar[\[Phi]])*Subscript[c, 1]*
    Subscript[c1, -1/2]*Subscript[OverBar[c], 1]*Subscript[OverBar[c1], 
     -1/2], Subscript[A, 6] -> E^(-\[Phi] - OverBar[\[Phi]])*
    Subscript[c1, 1/2]*Subscript[OverBar[c], 1]*Subscript[OverBar[c1], -1/2], 
  Subscript[A, 7] -> E^(-\[Phi] - OverBar[\[Phi]])*Subscript[c, -1]*
    Subscript[c, 1]*Subscript[c1, 1/2]*Subscript[OverBar[c], 1]*
    Subscript[OverBar[c1], -1/2], Subscript[A, 8] -> 
   E^(-\[Phi] - OverBar[\[Phi]])*Subscript[c, 1]*Subscript[c1, 1/2]*
    Subscript[\[Alpha], -1]*Subscript[OverBar[c], 1]*
    Subscript[OverBar[c1], -1/2], Subscript[A, 9] -> 
   (Subscript[c, 1]*Subscript[\[Eta], -1]*Subscript[OverBar[c], 1]*
     Subscript[OverBar[c1], -1/2])/E^OverBar[\[Phi]], 
  Subscript[A, 10] -> (Subscript[c, 1]*Subscript[c1, -1/2]*Subscript[c1, 1/2]*
     Subscript[\[Eta], -1]*Subscript[OverBar[c], 1]*
     Subscript[OverBar[c1], -1/2])/E^OverBar[\[Phi]], 
  Subscript[A, 11] -> E^(\[Phi] - OverBar[\[Phi]])*Subscript[c, 1]*
    Subscript[c1, 1/2]*Subscript[\[Eta], -2]*Subscript[\[Eta], -1]*
    Subscript[OverBar[c], 1]*Subscript[OverBar[c1], -1/2], 
  Subscript[A, 12] -> E^(-2*\[Phi] - OverBar[\[Phi]])*Subscript[c, 1]*
    Subscript[\[Xi], -1]*Subscript[OverBar[c], 1]*Subscript[OverBar[c1], 
     -1/2], Subscript[A, 13] -> E^(-2*\[Phi] - OverBar[\[Phi]])*
    Subscript[c, 1]*Subscript[c1, -1/2]*Subscript[c1, 1/2]*
    Subscript[\[Xi], -1]*Subscript[OverBar[c], 1]*Subscript[OverBar[c1], 
     -1/2], Subscript[A, 14] -> E^(-3*\[Phi] - OverBar[\[Phi]])*
    Subscript[c, 1]*Subscript[c1, 1/2]*Subscript[\[Xi], -2]*
    Subscript[\[Xi], -1]*Subscript[OverBar[c], 1]*Subscript[OverBar[c1], 
     -1/2], Subscript[A, 15] -> E^(-\[Phi] - OverBar[\[Phi]])*Subscript[c, 1]*
    Subscript[c1, 1/2]*Subscript[\[Phi], -1]*Subscript[OverBar[c], 1]*
    Subscript[OverBar[c1], -1/2], Subscript[A, 16] -> 
   E^(-\[Phi] - OverBar[\[Phi]])*Subscript[c, 1]*Subscript[c1, -1/2]*
    Subscript[OverBar[c1], 1/2], Subscript[A, 17] -> 
   E^(-\[Phi] - OverBar[\[Phi]])*Subscript[c1, 1/2]*
    Subscript[OverBar[c1], 1/2], Subscript[A, 18] -> 
   E^(-\[Phi] - OverBar[\[Phi]])*Subscript[c, -1]*Subscript[c, 1]*
    Subscript[c1, 1/2]*Subscript[OverBar[c1], 1/2], 
  Subscript[A, 19] -> E^(-\[Phi] - OverBar[\[Phi]])*Subscript[c, 1]*
    Subscript[c1, 1/2]*Subscript[\[Alpha], -1]*Subscript[OverBar[c1], 1/2], 
  Subscript[A, 20] -> (Subscript[c, 1]*Subscript[\[Eta], -1]*
     Subscript[OverBar[c1], 1/2])/E^OverBar[\[Phi]], 
  Subscript[A, 21] -> (Subscript[c, 1]*Subscript[c1, -1/2]*Subscript[c1, 1/2]*
     Subscript[\[Eta], -1]*Subscript[OverBar[c1], 1/2])/E^OverBar[\[Phi]], 
  Subscript[A, 22] -> E^(\[Phi] - OverBar[\[Phi]])*Subscript[c, 1]*
    Subscript[c1, 1/2]*Subscript[\[Eta], -2]*Subscript[\[Eta], -1]*
    Subscript[OverBar[c1], 1/2], Subscript[A, 23] -> 
   E^(-2*\[Phi] - OverBar[\[Phi]])*Subscript[c, 1]*Subscript[\[Xi], -1]*
    Subscript[OverBar[c1], 1/2], Subscript[A, 24] -> 
   E^(-2*\[Phi] - OverBar[\[Phi]])*Subscript[c, 1]*Subscript[c1, -1/2]*
    Subscript[c1, 1/2]*Subscript[\[Xi], -1]*Subscript[OverBar[c1], 1/2], 
  Subscript[A, 25] -> E^(-3*\[Phi] - OverBar[\[Phi]])*Subscript[c, 1]*
    Subscript[c1, 1/2]*Subscript[\[Xi], -2]*Subscript[\[Xi], -1]*
    Subscript[OverBar[c1], 1/2], Subscript[A, 26] -> 
   E^(-\[Phi] - OverBar[\[Phi]])*Subscript[c, 1]*Subscript[c1, 1/2]*
    Subscript[\[Phi], -1]*Subscript[OverBar[c1], 1/2], 
  Subscript[A, 27] -> E^(-\[Phi] - OverBar[\[Phi]])*Subscript[c, 1]*
    Subscript[c1, 1/2]*Subscript[OverBar[c], 1]*Subscript[OverBar[c1], 1/2], 
  Subscript[A, 28] -> E^(-\[Phi] - OverBar[\[Phi]])*Subscript[c, 1]*
    Subscript[c1, -1/2]*Subscript[OverBar[c], -1]*Subscript[OverBar[c], 1]*
    Subscript[OverBar[c1], 1/2], Subscript[A, 29] -> 
   E^(-\[Phi] - OverBar[\[Phi]])*Subscript[c1, 1/2]*Subscript[OverBar[c], -1]*
    Subscript[OverBar[c], 1]*Subscript[OverBar[c1], 1/2], 
  Subscript[A, 30] -> E^(-\[Phi] - OverBar[\[Phi]])*Subscript[c, -1]*
    Subscript[c, 1]*Subscript[c1, 1/2]*Subscript[OverBar[c], -1]*
    Subscript[OverBar[c], 1]*Subscript[OverBar[c1], 1/2], 
  Subscript[A, 31] -> E^(-\[Phi] - OverBar[\[Phi]])*Subscript[c, 1]*
    Subscript[c1, 1/2]*Subscript[\[Alpha], -1]*Subscript[OverBar[c], -1]*
    Subscript[OverBar[c], 1]*Subscript[OverBar[c1], 1/2], 
  Subscript[A, 32] -> (Subscript[c, 1]*Subscript[\[Eta], -1]*
     Subscript[OverBar[c], -1]*Subscript[OverBar[c], 1]*
     Subscript[OverBar[c1], 1/2])/E^OverBar[\[Phi]], 
  Subscript[A, 33] -> (Subscript[c, 1]*Subscript[c1, -1/2]*Subscript[c1, 1/2]*
     Subscript[\[Eta], -1]*Subscript[OverBar[c], -1]*Subscript[OverBar[c], 1]*
     Subscript[OverBar[c1], 1/2])/E^OverBar[\[Phi]], 
  Subscript[A, 34] -> E^(\[Phi] - OverBar[\[Phi]])*Subscript[c, 1]*
    Subscript[c1, 1/2]*Subscript[\[Eta], -2]*Subscript[\[Eta], -1]*
    Subscript[OverBar[c], -1]*Subscript[OverBar[c], 1]*
    Subscript[OverBar[c1], 1/2], Subscript[A, 35] -> 
   E^(-2*\[Phi] - OverBar[\[Phi]])*Subscript[c, 1]*Subscript[\[Xi], -1]*
    Subscript[OverBar[c], -1]*Subscript[OverBar[c], 1]*
    Subscript[OverBar[c1], 1/2], Subscript[A, 36] -> 
   E^(-2*\[Phi] - OverBar[\[Phi]])*Subscript[c, 1]*Subscript[c1, -1/2]*
    Subscript[c1, 1/2]*Subscript[\[Xi], -1]*Subscript[OverBar[c], -1]*
    Subscript[OverBar[c], 1]*Subscript[OverBar[c1], 1/2], 
  Subscript[A, 37] -> E^(-3*\[Phi] - OverBar[\[Phi]])*Subscript[c, 1]*
    Subscript[c1, 1/2]*Subscript[\[Xi], -2]*Subscript[\[Xi], -1]*
    Subscript[OverBar[c], -1]*Subscript[OverBar[c], 1]*
    Subscript[OverBar[c1], 1/2], Subscript[A, 38] -> 
   E^(-\[Phi] - OverBar[\[Phi]])*Subscript[c, 1]*Subscript[c1, 1/2]*
    Subscript[\[Phi], -1]*Subscript[OverBar[c], -1]*Subscript[OverBar[c], 1]*
    Subscript[OverBar[c1], 1/2], Subscript[A, 39] -> 
   E^(-\[Phi] - OverBar[\[Phi]])*Subscript[c, 1]*Subscript[OverBar[c], 1]*
    Subscript[OverBar[c1], -1/2]*Subscript[OverBar[c1], 1/2], 
  Subscript[A, 40] -> E^(-\[Phi] - OverBar[\[Phi]])*Subscript[c, 1]*
    Subscript[c1, -1/2]*Subscript[c1, 1/2]*Subscript[OverBar[c], 1]*
    Subscript[OverBar[c1], -1/2]*Subscript[OverBar[c1], 1/2], 
  Subscript[A, 41] -> (Subscript[c, 1]*Subscript[c1, 1/2]*
     Subscript[\[Eta], -1]*Subscript[OverBar[c], 1]*
     Subscript[OverBar[c1], -1/2]*Subscript[OverBar[c1], 1/2])/
    E^OverBar[\[Phi]], Subscript[A, 42] -> E^(-2*\[Phi] - OverBar[\[Phi]])*
    Subscript[c, 1]*Subscript[c1, 1/2]*Subscript[\[Xi], -1]*
    Subscript[OverBar[c], 1]*Subscript[OverBar[c1], -1/2]*
    Subscript[OverBar[c1], 1/2], Subscript[A, 43] -> 
   E^(-\[Phi] - OverBar[\[Phi]])*Subscript[c, 1]*Subscript[c1, -1/2]*
    Subscript[OverBar[c], 1]*Subscript[OverBar[c1], 1/2]*
    Subscript[OverBar[\[Alpha]], -1], Subscript[A, 44] -> 
   E^(-\[Phi] - OverBar[\[Phi]])*Subscript[c1, 1/2]*Subscript[OverBar[c], 1]*
    Subscript[OverBar[c1], 1/2]*Subscript[OverBar[\[Alpha]], -1], 
  Subscript[A, 45] -> E^(-\[Phi] - OverBar[\[Phi]])*Subscript[c, -1]*
    Subscript[c, 1]*Subscript[c1, 1/2]*Subscript[OverBar[c], 1]*
    Subscript[OverBar[c1], 1/2]*Subscript[OverBar[\[Alpha]], -1], 
  Subscript[A, 46] -> E^(-\[Phi] - OverBar[\[Phi]])*Subscript[c, 1]*
    Subscript[c1, 1/2]*Subscript[\[Alpha], -1]*Subscript[OverBar[c], 1]*
    Subscript[OverBar[c1], 1/2]*Subscript[OverBar[\[Alpha]], -1], 
  Subscript[A, 47] -> (Subscript[c, 1]*Subscript[\[Eta], -1]*
     Subscript[OverBar[c], 1]*Subscript[OverBar[c1], 1/2]*
     Subscript[OverBar[\[Alpha]], -1])/E^OverBar[\[Phi]], 
  Subscript[A, 48] -> (Subscript[c, 1]*Subscript[c1, -1/2]*Subscript[c1, 1/2]*
     Subscript[\[Eta], -1]*Subscript[OverBar[c], 1]*
     Subscript[OverBar[c1], 1/2]*Subscript[OverBar[\[Alpha]], -1])/
    E^OverBar[\[Phi]], Subscript[A, 49] -> E^(\[Phi] - OverBar[\[Phi]])*
    Subscript[c, 1]*Subscript[c1, 1/2]*Subscript[\[Eta], -2]*
    Subscript[\[Eta], -1]*Subscript[OverBar[c], 1]*
    Subscript[OverBar[c1], 1/2]*Subscript[OverBar[\[Alpha]], -1], 
  Subscript[A, 50] -> E^(-2*\[Phi] - OverBar[\[Phi]])*Subscript[c, 1]*
    Subscript[\[Xi], -1]*Subscript[OverBar[c], 1]*Subscript[OverBar[c1], 1/2]*
    Subscript[OverBar[\[Alpha]], -1], Subscript[A, 51] -> 
   E^(-2*\[Phi] - OverBar[\[Phi]])*Subscript[c, 1]*Subscript[c1, -1/2]*
    Subscript[c1, 1/2]*Subscript[\[Xi], -1]*Subscript[OverBar[c], 1]*
    Subscript[OverBar[c1], 1/2]*Subscript[OverBar[\[Alpha]], -1], 
  Subscript[A, 52] -> E^(-3*\[Phi] - OverBar[\[Phi]])*Subscript[c, 1]*
    Subscript[c1, 1/2]*Subscript[\[Xi], -2]*Subscript[\[Xi], -1]*
    Subscript[OverBar[c], 1]*Subscript[OverBar[c1], 1/2]*
    Subscript[OverBar[\[Alpha]], -1], Subscript[A, 53] -> 
   E^(-\[Phi] - OverBar[\[Phi]])*Subscript[c, 1]*Subscript[c1, 1/2]*
    Subscript[\[Phi], -1]*Subscript[OverBar[c], 1]*
    Subscript[OverBar[c1], 1/2]*Subscript[OverBar[\[Alpha]], -1], 
  Subscript[A, 54] -> (Subscript[c, 1]*Subscript[c1, -1/2]*
     Subscript[OverBar[c], 1]*Subscript[OverBar[\[Eta]], -1])/E^\[Phi], 
  Subscript[A, 55] -> (Subscript[c1, 1/2]*Subscript[OverBar[c], 1]*
     Subscript[OverBar[\[Eta]], -1])/E^\[Phi], 
  Subscript[A, 56] -> (Subscript[c, -1]*Subscript[c, 1]*Subscript[c1, 1/2]*
     Subscript[OverBar[c], 1]*Subscript[OverBar[\[Eta]], -1])/E^\[Phi], 
  Subscript[A, 57] -> (Subscript[c, 1]*Subscript[c1, 1/2]*
     Subscript[\[Alpha], -1]*Subscript[OverBar[c], 1]*
     Subscript[OverBar[\[Eta]], -1])/E^\[Phi], 
  Subscript[A, 58] -> Subscript[c, 1]*Subscript[\[Eta], -1]*
    Subscript[OverBar[c], 1]*Subscript[OverBar[\[Eta]], -1], 
  Subscript[A, 59] -> Subscript[c, 1]*Subscript[c1, -1/2]*Subscript[c1, 1/2]*
    Subscript[\[Eta], -1]*Subscript[OverBar[c], 1]*
    Subscript[OverBar[\[Eta]], -1], Subscript[A, 60] -> 
   E^\[Phi]*Subscript[c, 1]*Subscript[c1, 1/2]*Subscript[\[Eta], -2]*
    Subscript[\[Eta], -1]*Subscript[OverBar[c], 1]*
    Subscript[OverBar[\[Eta]], -1], Subscript[A, 61] -> 
   (Subscript[c, 1]*Subscript[\[Xi], -1]*Subscript[OverBar[c], 1]*
     Subscript[OverBar[\[Eta]], -1])/E^(2*\[Phi]), 
  Subscript[A, 62] -> (Subscript[c, 1]*Subscript[c1, -1/2]*Subscript[c1, 1/2]*
     Subscript[\[Xi], -1]*Subscript[OverBar[c], 1]*Subscript[OverBar[\[Eta]], 
      -1])/E^(2*\[Phi]), Subscript[A, 63] -> 
   (Subscript[c, 1]*Subscript[c1, 1/2]*Subscript[\[Xi], -2]*
     Subscript[\[Xi], -1]*Subscript[OverBar[c], 1]*Subscript[OverBar[\[Eta]], 
      -1])/E^(3*\[Phi]), Subscript[A, 64] -> 
   (Subscript[c, 1]*Subscript[c1, 1/2]*Subscript[\[Phi], -1]*
     Subscript[OverBar[c], 1]*Subscript[OverBar[\[Eta]], -1])/E^\[Phi], 
  Subscript[A, 65] -> (Subscript[c, 1]*Subscript[OverBar[c], 1]*
     Subscript[OverBar[c1], 1/2]*Subscript[OverBar[\[Eta]], -1])/E^\[Phi], 
  Subscript[A, 66] -> (Subscript[c, 1]*Subscript[c1, -1/2]*Subscript[c1, 1/2]*
     Subscript[OverBar[c], 1]*Subscript[OverBar[c1], 1/2]*
     Subscript[OverBar[\[Eta]], -1])/E^\[Phi], 
  Subscript[A, 67] -> Subscript[c, 1]*Subscript[c1, 1/2]*
    Subscript[\[Eta], -1]*Subscript[OverBar[c], 1]*
    Subscript[OverBar[c1], 1/2]*Subscript[OverBar[\[Eta]], -1], 
  Subscript[A, 68] -> (Subscript[c, 1]*Subscript[c1, 1/2]*
     Subscript[\[Xi], -1]*Subscript[OverBar[c], 1]*Subscript[OverBar[c1], 
      1/2]*Subscript[OverBar[\[Eta]], -1])/E^(2*\[Phi]), 
  Subscript[A, 69] -> (Subscript[c, 1]*Subscript[c1, -1/2]*
     Subscript[OverBar[c], 1]*Subscript[OverBar[c1], -1/2]*
     Subscript[OverBar[c1], 1/2]*Subscript[OverBar[\[Eta]], -1])/E^\[Phi], 
  Subscript[A, 70] -> (Subscript[c1, 1/2]*Subscript[OverBar[c], 1]*
     Subscript[OverBar[c1], -1/2]*Subscript[OverBar[c1], 1/2]*
     Subscript[OverBar[\[Eta]], -1])/E^\[Phi], 
  Subscript[A, 71] -> (Subscript[c, -1]*Subscript[c, 1]*Subscript[c1, 1/2]*
     Subscript[OverBar[c], 1]*Subscript[OverBar[c1], -1/2]*
     Subscript[OverBar[c1], 1/2]*Subscript[OverBar[\[Eta]], -1])/E^\[Phi], 
  Subscript[A, 72] -> (Subscript[c, 1]*Subscript[c1, 1/2]*
     Subscript[\[Alpha], -1]*Subscript[OverBar[c], 1]*
     Subscript[OverBar[c1], -1/2]*Subscript[OverBar[c1], 1/2]*
     Subscript[OverBar[\[Eta]], -1])/E^\[Phi], 
  Subscript[A, 73] -> Subscript[c, 1]*Subscript[\[Eta], -1]*
    Subscript[OverBar[c], 1]*Subscript[OverBar[c1], -1/2]*
    Subscript[OverBar[c1], 1/2]*Subscript[OverBar[\[Eta]], -1], 
  Subscript[A, 74] -> Subscript[c, 1]*Subscript[c1, -1/2]*Subscript[c1, 1/2]*
    Subscript[\[Eta], -1]*Subscript[OverBar[c], 1]*
    Subscript[OverBar[c1], -1/2]*Subscript[OverBar[c1], 1/2]*
    Subscript[OverBar[\[Eta]], -1], Subscript[A, 75] -> 
   E^\[Phi]*Subscript[c, 1]*Subscript[c1, 1/2]*Subscript[\[Eta], -2]*
    Subscript[\[Eta], -1]*Subscript[OverBar[c], 1]*
    Subscript[OverBar[c1], -1/2]*Subscript[OverBar[c1], 1/2]*
    Subscript[OverBar[\[Eta]], -1], Subscript[A, 76] -> 
   (Subscript[c, 1]*Subscript[\[Xi], -1]*Subscript[OverBar[c], 1]*
     Subscript[OverBar[c1], -1/2]*Subscript[OverBar[c1], 1/2]*
     Subscript[OverBar[\[Eta]], -1])/E^(2*\[Phi]), 
  Subscript[A, 77] -> (Subscript[c, 1]*Subscript[c1, -1/2]*Subscript[c1, 1/2]*
     Subscript[\[Xi], -1]*Subscript[OverBar[c], 1]*Subscript[OverBar[c1], 
      -1/2]*Subscript[OverBar[c1], 1/2]*Subscript[OverBar[\[Eta]], -1])/
    E^(2*\[Phi]), Subscript[A, 78] -> 
   (Subscript[c, 1]*Subscript[c1, 1/2]*Subscript[\[Xi], -2]*
     Subscript[\[Xi], -1]*Subscript[OverBar[c], 1]*Subscript[OverBar[c1], 
      -1/2]*Subscript[OverBar[c1], 1/2]*Subscript[OverBar[\[Eta]], -1])/
    E^(3*\[Phi]), Subscript[A, 79] -> 
   (Subscript[c, 1]*Subscript[c1, 1/2]*Subscript[\[Phi], -1]*
     Subscript[OverBar[c], 1]*Subscript[OverBar[c1], -1/2]*
     Subscript[OverBar[c1], 1/2]*Subscript[OverBar[\[Eta]], -1])/E^\[Phi], 
  Subscript[A, 80] -> E^(-\[Phi] + OverBar[\[Phi]])*Subscript[c, 1]*
    Subscript[c1, -1/2]*Subscript[OverBar[c], 1]*Subscript[OverBar[c1], 1/2]*
    Subscript[OverBar[\[Eta]], -2]*Subscript[OverBar[\[Eta]], -1], 
  Subscript[A, 81] -> E^(-\[Phi] + OverBar[\[Phi]])*Subscript[c1, 1/2]*
    Subscript[OverBar[c], 1]*Subscript[OverBar[c1], 1/2]*
    Subscript[OverBar[\[Eta]], -2]*Subscript[OverBar[\[Eta]], -1], 
  Subscript[A, 82] -> E^(-\[Phi] + OverBar[\[Phi]])*Subscript[c, -1]*
    Subscript[c, 1]*Subscript[c1, 1/2]*Subscript[OverBar[c], 1]*
    Subscript[OverBar[c1], 1/2]*Subscript[OverBar[\[Eta]], -2]*
    Subscript[OverBar[\[Eta]], -1], Subscript[A, 83] -> 
   E^(-\[Phi] + OverBar[\[Phi]])*Subscript[c, 1]*Subscript[c1, 1/2]*
    Subscript[\[Alpha], -1]*Subscript[OverBar[c], 1]*
    Subscript[OverBar[c1], 1/2]*Subscript[OverBar[\[Eta]], -2]*
    Subscript[OverBar[\[Eta]], -1], Subscript[A, 84] -> 
   E^OverBar[\[Phi]]*Subscript[c, 1]*Subscript[\[Eta], -1]*
    Subscript[OverBar[c], 1]*Subscript[OverBar[c1], 1/2]*
    Subscript[OverBar[\[Eta]], -2]*Subscript[OverBar[\[Eta]], -1], 
  Subscript[A, 85] -> E^OverBar[\[Phi]]*Subscript[c, 1]*Subscript[c1, -1/2]*
    Subscript[c1, 1/2]*Subscript[\[Eta], -1]*Subscript[OverBar[c], 1]*
    Subscript[OverBar[c1], 1/2]*Subscript[OverBar[\[Eta]], -2]*
    Subscript[OverBar[\[Eta]], -1], Subscript[A, 86] -> 
   E^(\[Phi] + OverBar[\[Phi]])*Subscript[c, 1]*Subscript[c1, 1/2]*
    Subscript[\[Eta], -2]*Subscript[\[Eta], -1]*Subscript[OverBar[c], 1]*
    Subscript[OverBar[c1], 1/2]*Subscript[OverBar[\[Eta]], -2]*
    Subscript[OverBar[\[Eta]], -1], Subscript[A, 87] -> 
   E^(-2*\[Phi] + OverBar[\[Phi]])*Subscript[c, 1]*Subscript[\[Xi], -1]*
    Subscript[OverBar[c], 1]*Subscript[OverBar[c1], 1/2]*
    Subscript[OverBar[\[Eta]], -2]*Subscript[OverBar[\[Eta]], -1], 
  Subscript[A, 88] -> E^(-2*\[Phi] + OverBar[\[Phi]])*Subscript[c, 1]*
    Subscript[c1, -1/2]*Subscript[c1, 1/2]*Subscript[\[Xi], -1]*
    Subscript[OverBar[c], 1]*Subscript[OverBar[c1], 1/2]*
    Subscript[OverBar[\[Eta]], -2]*Subscript[OverBar[\[Eta]], -1], 
  Subscript[A, 89] -> E^(-3*\[Phi] + OverBar[\[Phi]])*Subscript[c, 1]*
    Subscript[c1, 1/2]*Subscript[\[Xi], -2]*Subscript[\[Xi], -1]*
    Subscript[OverBar[c], 1]*Subscript[OverBar[c1], 1/2]*
    Subscript[OverBar[\[Eta]], -2]*Subscript[OverBar[\[Eta]], -1], 
  Subscript[A, 90] -> E^(-\[Phi] + OverBar[\[Phi]])*Subscript[c, 1]*
    Subscript[c1, 1/2]*Subscript[\[Phi], -1]*Subscript[OverBar[c], 1]*
    Subscript[OverBar[c1], 1/2]*Subscript[OverBar[\[Eta]], -2]*
    Subscript[OverBar[\[Eta]], -1], Subscript[A, 91] -> 
   E^(-\[Phi] - 2*OverBar[\[Phi]])*Subscript[c, 1]*Subscript[c1, -1/2]*
    Subscript[OverBar[c], 1]*Subscript[OverBar[\[Xi]], -1], 
  Subscript[A, 92] -> E^(-\[Phi] - 2*OverBar[\[Phi]])*Subscript[c1, 1/2]*
    Subscript[OverBar[c], 1]*Subscript[OverBar[\[Xi]], -1], 
  Subscript[A, 93] -> E^(-\[Phi] - 2*OverBar[\[Phi]])*Subscript[c, -1]*
    Subscript[c, 1]*Subscript[c1, 1/2]*Subscript[OverBar[c], 1]*
    Subscript[OverBar[\[Xi]], -1], Subscript[A, 94] -> 
   E^(-\[Phi] - 2*OverBar[\[Phi]])*Subscript[c, 1]*Subscript[c1, 1/2]*
    Subscript[\[Alpha], -1]*Subscript[OverBar[c], 1]*
    Subscript[OverBar[\[Xi]], -1], Subscript[A, 95] -> 
   (Subscript[c, 1]*Subscript[\[Eta], -1]*Subscript[OverBar[c], 1]*
     Subscript[OverBar[\[Xi]], -1])/E^(2*OverBar[\[Phi]]), 
  Subscript[A, 96] -> (Subscript[c, 1]*Subscript[c1, -1/2]*Subscript[c1, 1/2]*
     Subscript[\[Eta], -1]*Subscript[OverBar[c], 1]*
     Subscript[OverBar[\[Xi]], -1])/E^(2*OverBar[\[Phi]]), 
  Subscript[A, 97] -> E^(\[Phi] - 2*OverBar[\[Phi]])*Subscript[c, 1]*
    Subscript[c1, 1/2]*Subscript[\[Eta], -2]*Subscript[\[Eta], -1]*
    Subscript[OverBar[c], 1]*Subscript[OverBar[\[Xi]], -1], 
  Subscript[A, 98] -> E^(-2*\[Phi] - 2*OverBar[\[Phi]])*Subscript[c, 1]*
    Subscript[\[Xi], -1]*Subscript[OverBar[c], 1]*Subscript[OverBar[\[Xi]], 
     -1], Subscript[A, 99] -> E^(-2*\[Phi] - 2*OverBar[\[Phi]])*
    Subscript[c, 1]*Subscript[c1, -1/2]*Subscript[c1, 1/2]*
    Subscript[\[Xi], -1]*Subscript[OverBar[c], 1]*Subscript[OverBar[\[Xi]], 
     -1], Subscript[A, 100] -> E^(-3*\[Phi] - 2*OverBar[\[Phi]])*
    Subscript[c, 1]*Subscript[c1, 1/2]*Subscript[\[Xi], -2]*
    Subscript[\[Xi], -1]*Subscript[OverBar[c], 1]*Subscript[OverBar[\[Xi]], 
     -1], Subscript[A, 101] -> E^(-\[Phi] - 2*OverBar[\[Phi]])*
    Subscript[c, 1]*Subscript[c1, 1/2]*Subscript[\[Phi], -1]*
    Subscript[OverBar[c], 1]*Subscript[OverBar[\[Xi]], -1], 
  Subscript[A, 102] -> E^(-\[Phi] - 2*OverBar[\[Phi]])*Subscript[c, 1]*
    Subscript[OverBar[c], 1]*Subscript[OverBar[c1], 1/2]*
    Subscript[OverBar[\[Xi]], -1], Subscript[A, 103] -> 
   E^(-\[Phi] - 2*OverBar[\[Phi]])*Subscript[c, 1]*Subscript[c1, -1/2]*
    Subscript[c1, 1/2]*Subscript[OverBar[c], 1]*Subscript[OverBar[c1], 1/2]*
    Subscript[OverBar[\[Xi]], -1], Subscript[A, 104] -> 
   (Subscript[c, 1]*Subscript[c1, 1/2]*Subscript[\[Eta], -1]*
     Subscript[OverBar[c], 1]*Subscript[OverBar[c1], 1/2]*
     Subscript[OverBar[\[Xi]], -1])/E^(2*OverBar[\[Phi]]), 
  Subscript[A, 105] -> E^(-2*\[Phi] - 2*OverBar[\[Phi]])*Subscript[c, 1]*
    Subscript[c1, 1/2]*Subscript[\[Xi], -1]*Subscript[OverBar[c], 1]*
    Subscript[OverBar[c1], 1/2]*Subscript[OverBar[\[Xi]], -1], 
  Subscript[A, 106] -> E^(-\[Phi] - 2*OverBar[\[Phi]])*Subscript[c, 1]*
    Subscript[c1, -1/2]*Subscript[OverBar[c], 1]*Subscript[OverBar[c1], -1/2]*
    Subscript[OverBar[c1], 1/2]*Subscript[OverBar[\[Xi]], -1], 
  Subscript[A, 107] -> E^(-\[Phi] - 2*OverBar[\[Phi]])*Subscript[c1, 1/2]*
    Subscript[OverBar[c], 1]*Subscript[OverBar[c1], -1/2]*
    Subscript[OverBar[c1], 1/2]*Subscript[OverBar[\[Xi]], -1], 
  Subscript[A, 108] -> E^(-\[Phi] - 2*OverBar[\[Phi]])*Subscript[c, -1]*
    Subscript[c, 1]*Subscript[c1, 1/2]*Subscript[OverBar[c], 1]*
    Subscript[OverBar[c1], -1/2]*Subscript[OverBar[c1], 1/2]*
    Subscript[OverBar[\[Xi]], -1], Subscript[A, 109] -> 
   E^(-\[Phi] - 2*OverBar[\[Phi]])*Subscript[c, 1]*Subscript[c1, 1/2]*
    Subscript[\[Alpha], -1]*Subscript[OverBar[c], 1]*
    Subscript[OverBar[c1], -1/2]*Subscript[OverBar[c1], 1/2]*
    Subscript[OverBar[\[Xi]], -1], Subscript[A, 110] -> 
   (Subscript[c, 1]*Subscript[\[Eta], -1]*Subscript[OverBar[c], 1]*
     Subscript[OverBar[c1], -1/2]*Subscript[OverBar[c1], 1/2]*
     Subscript[OverBar[\[Xi]], -1])/E^(2*OverBar[\[Phi]]), 
  Subscript[A, 111] -> (Subscript[c, 1]*Subscript[c1, -1/2]*
     Subscript[c1, 1/2]*Subscript[\[Eta], -1]*Subscript[OverBar[c], 1]*
     Subscript[OverBar[c1], -1/2]*Subscript[OverBar[c1], 1/2]*
     Subscript[OverBar[\[Xi]], -1])/E^(2*OverBar[\[Phi]]), 
  Subscript[A, 112] -> E^(\[Phi] - 2*OverBar[\[Phi]])*Subscript[c, 1]*
    Subscript[c1, 1/2]*Subscript[\[Eta], -2]*Subscript[\[Eta], -1]*
    Subscript[OverBar[c], 1]*Subscript[OverBar[c1], -1/2]*
    Subscript[OverBar[c1], 1/2]*Subscript[OverBar[\[Xi]], -1], 
  Subscript[A, 113] -> E^(-2*\[Phi] - 2*OverBar[\[Phi]])*Subscript[c, 1]*
    Subscript[\[Xi], -1]*Subscript[OverBar[c], 1]*Subscript[OverBar[c1], 
     -1/2]*Subscript[OverBar[c1], 1/2]*Subscript[OverBar[\[Xi]], -1], 
  Subscript[A, 114] -> E^(-2*\[Phi] - 2*OverBar[\[Phi]])*Subscript[c, 1]*
    Subscript[c1, -1/2]*Subscript[c1, 1/2]*Subscript[\[Xi], -1]*
    Subscript[OverBar[c], 1]*Subscript[OverBar[c1], -1/2]*
    Subscript[OverBar[c1], 1/2]*Subscript[OverBar[\[Xi]], -1], 
  Subscript[A, 115] -> E^(-3*\[Phi] - 2*OverBar[\[Phi]])*Subscript[c, 1]*
    Subscript[c1, 1/2]*Subscript[\[Xi], -2]*Subscript[\[Xi], -1]*
    Subscript[OverBar[c], 1]*Subscript[OverBar[c1], -1/2]*
    Subscript[OverBar[c1], 1/2]*Subscript[OverBar[\[Xi]], -1], 
  Subscript[A, 116] -> E^(-\[Phi] - 2*OverBar[\[Phi]])*Subscript[c, 1]*
    Subscript[c1, 1/2]*Subscript[\[Phi], -1]*Subscript[OverBar[c], 1]*
    Subscript[OverBar[c1], -1/2]*Subscript[OverBar[c1], 1/2]*
    Subscript[OverBar[\[Xi]], -1], Subscript[A, 117] -> 
   E^(-\[Phi] - 3*OverBar[\[Phi]])*Subscript[c, 1]*Subscript[c1, -1/2]*
    Subscript[OverBar[c], 1]*Subscript[OverBar[c1], 1/2]*
    Subscript[OverBar[\[Xi]], -2]*Subscript[OverBar[\[Xi]], -1], 
  Subscript[A, 118] -> E^(-\[Phi] - 3*OverBar[\[Phi]])*Subscript[c1, 1/2]*
    Subscript[OverBar[c], 1]*Subscript[OverBar[c1], 1/2]*
    Subscript[OverBar[\[Xi]], -2]*Subscript[OverBar[\[Xi]], -1], 
  Subscript[A, 119] -> E^(-\[Phi] - 3*OverBar[\[Phi]])*Subscript[c, -1]*
    Subscript[c, 1]*Subscript[c1, 1/2]*Subscript[OverBar[c], 1]*
    Subscript[OverBar[c1], 1/2]*Subscript[OverBar[\[Xi]], -2]*
    Subscript[OverBar[\[Xi]], -1], Subscript[A, 120] -> 
   E^(-\[Phi] - 3*OverBar[\[Phi]])*Subscript[c, 1]*Subscript[c1, 1/2]*
    Subscript[\[Alpha], -1]*Subscript[OverBar[c], 1]*
    Subscript[OverBar[c1], 1/2]*Subscript[OverBar[\[Xi]], -2]*
    Subscript[OverBar[\[Xi]], -1], Subscript[A, 121] -> 
   (Subscript[c, 1]*Subscript[\[Eta], -1]*Subscript[OverBar[c], 1]*
     Subscript[OverBar[c1], 1/2]*Subscript[OverBar[\[Xi]], -2]*
     Subscript[OverBar[\[Xi]], -1])/E^(3*OverBar[\[Phi]]), 
  Subscript[A, 122] -> (Subscript[c, 1]*Subscript[c1, -1/2]*
     Subscript[c1, 1/2]*Subscript[\[Eta], -1]*Subscript[OverBar[c], 1]*
     Subscript[OverBar[c1], 1/2]*Subscript[OverBar[\[Xi]], -2]*
     Subscript[OverBar[\[Xi]], -1])/E^(3*OverBar[\[Phi]]), 
  Subscript[A, 123] -> E^(\[Phi] - 3*OverBar[\[Phi]])*Subscript[c, 1]*
    Subscript[c1, 1/2]*Subscript[\[Eta], -2]*Subscript[\[Eta], -1]*
    Subscript[OverBar[c], 1]*Subscript[OverBar[c1], 1/2]*
    Subscript[OverBar[\[Xi]], -2]*Subscript[OverBar[\[Xi]], -1], 
  Subscript[A, 124] -> E^(-2*\[Phi] - 3*OverBar[\[Phi]])*Subscript[c, 1]*
    Subscript[\[Xi], -1]*Subscript[OverBar[c], 1]*Subscript[OverBar[c1], 1/2]*
    Subscript[OverBar[\[Xi]], -2]*Subscript[OverBar[\[Xi]], -1], 
  Subscript[A, 125] -> E^(-2*\[Phi] - 3*OverBar[\[Phi]])*Subscript[c, 1]*
    Subscript[c1, -1/2]*Subscript[c1, 1/2]*Subscript[\[Xi], -1]*
    Subscript[OverBar[c], 1]*Subscript[OverBar[c1], 1/2]*
    Subscript[OverBar[\[Xi]], -2]*Subscript[OverBar[\[Xi]], -1], 
  Subscript[A, 126] -> E^(-3*\[Phi] - 3*OverBar[\[Phi]])*Subscript[c, 1]*
    Subscript[c1, 1/2]*Subscript[\[Xi], -2]*Subscript[\[Xi], -1]*
    Subscript[OverBar[c], 1]*Subscript[OverBar[c1], 1/2]*
    Subscript[OverBar[\[Xi]], -2]*Subscript[OverBar[\[Xi]], -1], 
  Subscript[A, 127] -> E^(-\[Phi] - 3*OverBar[\[Phi]])*Subscript[c, 1]*
    Subscript[c1, 1/2]*Subscript[\[Phi], -1]*Subscript[OverBar[c], 1]*
    Subscript[OverBar[c1], 1/2]*Subscript[OverBar[\[Xi]], -2]*
    Subscript[OverBar[\[Xi]], -1], Subscript[A, 128] -> 
   E^(-\[Phi] - OverBar[\[Phi]])*Subscript[c, 1]*Subscript[c1, -1/2]*
    Subscript[OverBar[c], 1]*Subscript[OverBar[c1], 1/2]*
    Subscript[OverBar[\[Phi]], -1], Subscript[A, 129] -> 
   E^(-\[Phi] - OverBar[\[Phi]])*Subscript[c1, 1/2]*Subscript[OverBar[c], 1]*
    Subscript[OverBar[c1], 1/2]*Subscript[OverBar[\[Phi]], -1], 
  Subscript[A, 130] -> E^(-\[Phi] - OverBar[\[Phi]])*Subscript[c, -1]*
    Subscript[c, 1]*Subscript[c1, 1/2]*Subscript[OverBar[c], 1]*
    Subscript[OverBar[c1], 1/2]*Subscript[OverBar[\[Phi]], -1], 
  Subscript[A, 131] -> E^(-\[Phi] - OverBar[\[Phi]])*Subscript[c, 1]*
    Subscript[c1, 1/2]*Subscript[\[Alpha], -1]*Subscript[OverBar[c], 1]*
    Subscript[OverBar[c1], 1/2]*Subscript[OverBar[\[Phi]], -1], 
  Subscript[A, 132] -> (Subscript[c, 1]*Subscript[\[Eta], -1]*
     Subscript[OverBar[c], 1]*Subscript[OverBar[c1], 1/2]*
     Subscript[OverBar[\[Phi]], -1])/E^OverBar[\[Phi]], 
  Subscript[A, 133] -> (Subscript[c, 1]*Subscript[c1, -1/2]*
     Subscript[c1, 1/2]*Subscript[\[Eta], -1]*Subscript[OverBar[c], 1]*
     Subscript[OverBar[c1], 1/2]*Subscript[OverBar[\[Phi]], -1])/
    E^OverBar[\[Phi]], Subscript[A, 134] -> E^(\[Phi] - OverBar[\[Phi]])*
    Subscript[c, 1]*Subscript[c1, 1/2]*Subscript[\[Eta], -2]*
    Subscript[\[Eta], -1]*Subscript[OverBar[c], 1]*
    Subscript[OverBar[c1], 1/2]*Subscript[OverBar[\[Phi]], -1], 
  Subscript[A, 135] -> E^(-2*\[Phi] - OverBar[\[Phi]])*Subscript[c, 1]*
    Subscript[\[Xi], -1]*Subscript[OverBar[c], 1]*Subscript[OverBar[c1], 1/2]*
    Subscript[OverBar[\[Phi]], -1], Subscript[A, 136] -> 
   E^(-2*\[Phi] - OverBar[\[Phi]])*Subscript[c, 1]*Subscript[c1, -1/2]*
    Subscript[c1, 1/2]*Subscript[\[Xi], -1]*Subscript[OverBar[c], 1]*
    Subscript[OverBar[c1], 1/2]*Subscript[OverBar[\[Phi]], -1], 
  Subscript[A, 137] -> E^(-3*\[Phi] - OverBar[\[Phi]])*Subscript[c, 1]*
    Subscript[c1, 1/2]*Subscript[\[Xi], -2]*Subscript[\[Xi], -1]*
    Subscript[OverBar[c], 1]*Subscript[OverBar[c1], 1/2]*
    Subscript[OverBar[\[Phi]], -1], Subscript[A, 138] -> 
   E^(-\[Phi] - OverBar[\[Phi]])*Subscript[c, 1]*Subscript[c1, 1/2]*
    Subscript[\[Phi], -1]*Subscript[OverBar[c], 1]*
    Subscript[OverBar[c1], 1/2]*Subscript[OverBar[\[Phi]], -1]}}

